Global Bases for Nonplanar Loop Integrands, Generalized Unitarity, and the Double Copy to All Loop Orders

We introduce a constructive method for defining a global loop-integrand basis for scattering amplitudes, encompassing both planar and nonplanar contributions. Our approach utilizes a graph-based framework to establish a well-defined, non-redundant basis of integrands. This basis, constructed from a chosen set of non-redundant graphs together with a selection of irreducible scalar products, provides clear insights into various physical properties of scattering amplitudes and proves useful in multiple contexts, such as on-shell Ward identities and manifesting gauge-choice independence. A key advantage of our integrand basis is its ability to streamline the generalized unitarity method. Specifically, we can directly read off the coefficients of basis elements without resorting to ansatze or solving linear equations. This novel approach allows us to lift generalized unitarity cuts -- expressed as products of tree amplitudes -- to loop-level integrands, facilitating the use of the tree-level double copy to generate complete gravitational integrands at any loop order. This method circumvents the difficulties in identifying complete higher-loop-order gauge-theory integrands that adhere to the color-kinematics duality. Additionally, our cut-based organization is well-suited for expansion in hard or soft limits, aiding in the exploration of ultraviolet or classical limits of scattering amplitudes.

==> anc/GR_SSSS_2L_classical_pot.m <==
(* 2-loop classical GR integrand in the potential region, obtained by expanding integrand representation from ancillary file of https://arxiv.org/pdf/1908.01493 in the classical limit and mapping to a global basis *)

(*
 the 3 dangling-tree contributions (diagrams 3, 6, 8 of 1908.01493) are embedded into non-dangling tree families
 
 tag[3]=tag[6]=tag[8]=1/2

 qcnt counts powers of |q| in the soft expansion

 all results are written in soft variables (y, mbar[1], mbar[2]) 

 p[1] -> q/2 - mbar[1] u[1], 
 p[2] -> -(q/2) - mbar[2] u[2], 
 p[3] -> -(q/2) + mbar[2] u[2], 
 p[4] -> q/2 + mbar[1] u[1]

where the classical four-velocities satisfy u[1]^2=u[2]^2 = 1, and y = u[1].u[2],

we can set q^2=-1 and recover the q-dependence from dimensional analysis

The graph and propagator definitions for the Int[i_,indices__] is supplied in 'graphData' for the i = 1..40 possible integral families (40=5 families * 8 external relabelings)
*)

mappedIntegrandPot=((8*(-1 + 2*y^2)^3*Int[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
    8*(-1 + 2*y^2)^3*Int[3, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
    8*(-1 + 2*y^2)^3*Int[6, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
    8*(-1 + 2*y^2)^3*Int[8, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
    8*(-1 + 2*y^2)^3*Int[18, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
    8*(-1 + 2*y^2)^3*Int[23, {1, 1, 1, 1, 1, 1, 1, 0, 0}])*mbar[1]^4*
   mbar[2]^4)/qcnt^2 + 
 ((8*(-1 + 2*y^2)^3*Int[1, {1, 1, 1, 2, 1, 1, 1, 0, -1}] + 
     8*(-1 + 2*y^2)^3*Int[1, {1, 2, 1, 1, 1, 1, 1, -1, 0}] + 
     8*(-1 + 2*y^2)^3*Int[3, {1, 1, 1, 2, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[3, {1, 2, 1, 1, 1, 1, 1, -1, 0}] + 
     (-16 + 32*y^2)*Int[4, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     (-4 + 8*y^2)*Int[5, {1, -1, 1, 1, 1, 1, 1, 0, 0}] + 
     (16 - 32*y^2)*Int[5, {1, 0, 1, 1, 1, 1, 1, 0, -1}] + 
     (-16 + 32*y^2)*Int[5, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     8*(-1 + 2*y^2)^3*Int[6, {1, 1, 1, 2, 1, 1, 1, 0, -1}] + 
     8*(-1 + 2*y^2)^3*Int[6, {1, 2, 1, 1, 1, 1, 1, -1, 0}] + 
     8*(-1 + 2*y^2)^3*Int[8, {1, 1, 1, 2, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[8, {1, 2, 1, 1, 1, 1, 1, -1, 0}] + 
     (-16 + 32*y^2)*Int[9, {1, 1, 1, 1, 1, 1, 1, 0, -2}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[11, {0, 1, 1, 1, 1, 1, 1, 0, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[13, {0, 1, 1, 1, 1, 1, 1, 0, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[16, {0, 1, 1, 1, 1, 1, 1, 0, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[18, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
     8*(-1 + 2*y^2)^3*Int[18, {1, 1, 2, 1, 1, 1, 1, -1, 0}] - 
     8*(-1 + 2*y^2)^3*Int[18, {1, 1, 2, 1, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[18, {1, 1, 2, 1, 1, 1, 1, 0, 0}] - 
     8*(-1 + 2*y^2)^3*Int[18, {2, 1, 1, 1, 1, 1, 1, -1, 0}] + 
     8*(-1 + 2*y^2)^3*Int[23, {1, 1, 1, 2, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[23, {1, 2, 1, 1, 1, 1, 1, -1, 0}] + 
     (-16 + 32*y^2)*Int[24, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     (-16 + 32*y^2)*Int[25, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     (-16 + 32*y^2)*Int[29, {1, 1, 1, 1, 1, 1, 1, 0, -2}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[31, {0, 1, 1, 1, 1, 1, 1, 0, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[36, {0, 1, 1, 1, 1, 1, 1, 0, 0}])*mbar[1]^4*
    mbar[2]^3 + (-8*(1 - 6*y^2 + 8*y^4)*Int[1, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
     8*(-1 + 2*y^2)^3*Int[1, {1, 1, 2, 1, 1, 1, 1, 0, -1}] + 
     8*(-1 + 2*y^2)^3*Int[1, {2, 1, 1, 1, 1, 1, 1, -1, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[3, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
     8*(-1 + 2*y^2)^3*Int[3, {1, 1, 2, 1, 1, 1, 1, -1, 0}] - 
     8*(-1 + 2*y^2)^3*Int[3, {1, 1, 2, 1, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[3, {1, 1, 2, 1, 1, 1, 1, 0, 0}] - 
     8*(-1 + 2*y^2)^3*Int[3, {2, 1, 1, 1, 1, 1, 1, -1, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[6, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
     8*(-1 + 2*y^2)^3*Int[6, {1, 1, 2, 1, 1, 1, 1, 0, -1}] + 
     8*(-1 + 2*y^2)^3*Int[6, {2, 1, 1, 1, 1, 1, 1, -1, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[8, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
     8*(-1 + 2*y^2)^3*Int[8, {1, 1, 2, 1, 1, 1, 1, -1, 0}] - 
     8*(-1 + 2*y^2)^3*Int[8, {1, 1, 2, 1, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[8, {1, 1, 2, 1, 1, 1, 1, 0, 0}] - 
     8*(-1 + 2*y^2)^3*Int[8, {2, 1, 1, 1, 1, 1, 1, -1, 0}] + 
     (-16 + 32*y^2)*Int[14, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     (-4 + 8*y^2)*Int[15, {1, -1, 1, 1, 1, 1, 1, 0, 0}] + 
     (16 - 32*y^2)*Int[15, {1, 0, 1, 1, 1, 1, 1, 0, -1}] + 
     (-16 + 32*y^2)*Int[15, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     8*(-1 + 2*y^2)^3*Int[18, {1, 1, 1, 2, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[18, {1, 2, 1, 1, 1, 1, 1, -1, 0}] + 
     (-16 + 32*y^2)*Int[19, {1, 1, 1, 1, 1, 1, 1, 0, -2}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[21, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
     8*(-1 + 2*y^2)^3*Int[23, {1, 1, 2, 1, 1, 1, 1, -1, 0}] - 
     8*(-1 + 2*y^2)^3*Int[23, {1, 1, 2, 1, 1, 1, 1, 0, -1}] - 
     8*(-1 + 2*y^2)^3*Int[23, {1, 1, 2, 1, 1, 1, 1, 0, 0}] - 
     8*(-1 + 2*y^2)^3*Int[23, {2, 1, 1, 1, 1, 1, 1, -1, 0}] - 
     8*(1 - 6*y^2 + 8*y^4)*Int[26, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
     (-16 + 32*y^2)*Int[34, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     (-16 + 32*y^2)*Int[35, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
     (-16 + 32*y^2)*Int[39, {1, 1, 1, 1, 1, 1, 1, 0, -2}])*mbar[1]^3*
    mbar[2]^4)/qcnt + mbar[1]^2*mbar[2]^4*
  ((2 - 4*y^2)*Int[1, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[1, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[1, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   6*(1 - 2*y^2)^2*Int[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[1, {1, 1, 3, 1, 1, 1, 1, 0, -2}] + 
   8*(-1 + 2*y^2)^3*Int[1, {2, 1, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[1, {3, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   (2 - 4*y^2)*Int[3, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[3, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[3, {0, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[3, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[3, {0, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   6*(1 - 2*y^2)^2*Int[3, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 1, 3, 1, 1, 1, 1, -2, 0}] - 
   16*(-1 + 2*y^2)^3*Int[3, {1, 1, 3, 1, 1, 1, 1, -1, -1}] - 
   16*(-1 + 2*y^2)^3*Int[3, {1, 1, 3, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 1, 3, 1, 1, 1, 1, 0, -2}] + 
   16*(-1 + 2*y^2)^3*Int[3, {1, 1, 3, 1, 1, 1, 1, 0, -1}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 1, 3, 1, 1, 1, 1, 0, 0}] - 
   8*(-1 + 2*y^2)^3*Int[3, {2, 1, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[3, {2, 1, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[3, {2, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[3, {3, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   (2 - 4*y^2)*Int[6, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[6, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[6, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   6*(1 - 2*y^2)^2*Int[6, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[6, {1, 1, 3, 1, 1, 1, 1, 0, -2}] + 
   8*(-1 + 2*y^2)^3*Int[6, {2, 1, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[6, {3, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   (2 - 4*y^2)*Int[8, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[8, {0, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[8, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[8, {0, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   6*(1 - 2*y^2)^2*Int[8, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 1, 3, 1, 1, 1, 1, -2, 0}] - 
   16*(-1 + 2*y^2)^3*Int[8, {1, 1, 3, 1, 1, 1, 1, -1, -1}] - 
   16*(-1 + 2*y^2)^3*Int[8, {1, 1, 3, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 1, 3, 1, 1, 1, 1, 0, -2}] + 
   16*(-1 + 2*y^2)^3*Int[8, {1, 1, 3, 1, 1, 1, 1, 0, -1}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 1, 3, 1, 1, 1, 1, 0, 0}] - 
   8*(-1 + 2*y^2)^3*Int[8, {2, 1, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[8, {2, 1, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[8, {2, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[8, {3, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[14, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[14, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (16 - 32*y^2)*Int[15, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[15, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   6*(1 - 2*y^2)^2*Int[18, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 1, 1, 3, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[18, {1, 2, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 3, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[19, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[19, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (2 - 4*y^2)*Int[21, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[21, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[21, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   6*(1 - 2*y^2)^2*Int[23, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 1, 3, 1, 1, 1, 1, -2, 0}] - 
   16*(-1 + 2*y^2)^3*Int[23, {1, 1, 3, 1, 1, 1, 1, -1, -1}] - 
   16*(-1 + 2*y^2)^3*Int[23, {1, 1, 3, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 1, 3, 1, 1, 1, 1, 0, -2}] + 
   16*(-1 + 2*y^2)^3*Int[23, {1, 1, 3, 1, 1, 1, 1, 0, -1}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 1, 3, 1, 1, 1, 1, 0, 0}] - 
   8*(-1 + 2*y^2)^3*Int[23, {2, 1, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[23, {2, 1, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[23, {2, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[23, {3, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   (2 - 4*y^2)*Int[26, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[26, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[26, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   (-16 + 32*y^2)*Int[34, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[34, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (16 - 32*y^2)*Int[35, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[35, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (-16 + 32*y^2)*Int[39, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[39, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   32*(1 - 2*y^2)*Int[14, {1, 0, 1, 1, 1, 1, 1, -2, 0}]*tag[3] + 
   32*(1 - 2*y^2)*Int[19, {1, 0, 1, 1, 1, 1, 1, -2, 0}]*tag[3] - 
   16*(-1 + 2*y^2)*Int[14, {1, 0, 1, 1, 1, 1, 1, -1, 0}]*(-1 + 2*tag[3]) - 
   4*(-1 + 2*y^2)*Int[14, {1, 0, 1, 1, 1, 1, 1, 0, 0}]*(-1 + 2*tag[3]) - 
   16*(-1 + 2*y^2)*Int[19, {1, 0, 1, 1, 1, 1, 1, -1, 0}]*(-1 + 2*tag[3]) - 
   4*(-1 + 2*y^2)*Int[19, {1, 0, 1, 1, 1, 1, 1, 0, 0}]*(-1 + 2*tag[3]) + 
   16*(-1 + 2*y^2)*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*
    (3*tag[3] - 2*tag[6]) + 16*(-1 + 2*y^2)*
    Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*(3*tag[3] - tag[6]) + 
   32*(1 - 2*y^2)*Int[15, {1, 0, 1, 1, 1, 1, 1, -2, 0}]*tag[6] + 
   16*(1 - 2*y^2)*Int[15, {1, 0, 1, 1, 1, 1, 1, -1, 0}]*tag[6] + 
   Int[15, {1, 0, 1, 1, 1, 1, 1, 0, 0}]*(2 - 8*y^2*tag[6]) + 
   4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(1 - 12*tag[3] + 4*tag[6] + 
     y^2*(5 + 24*tag[3] + 2*tag[6]))) + mbar[1]^4*mbar[2]^2*
  (6*(1 - 2*y^2)^2*Int[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[1, {1, 1, 1, 3, 1, 1, 1, 0, -2}] + 
   8*(-1 + 2*y^2)^3*Int[1, {1, 2, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[1, {1, 3, 1, 1, 1, 1, 1, -2, 0}] + 
   6*(1 - 2*y^2)^2*Int[3, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 1, 1, 3, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[3, {1, 2, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 3, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[4, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[4, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (16 - 32*y^2)*Int[5, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[5, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   6*(1 - 2*y^2)^2*Int[6, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[6, {1, 1, 1, 3, 1, 1, 1, 0, -2}] + 
   8*(-1 + 2*y^2)^3*Int[6, {1, 2, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[6, {1, 3, 1, 1, 1, 1, 1, -2, 0}] + 
   6*(1 - 2*y^2)^2*Int[8, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 1, 1, 3, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[8, {1, 2, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 3, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[9, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[9, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (2 - 4*y^2)*Int[11, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[11, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[11, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   (2 - 4*y^2)*Int[13, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[13, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[13, {0, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[13, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[13, {0, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (2 - 4*y^2)*Int[16, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[16, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[16, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   (2 - 4*y^2)*Int[18, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[18, {0, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[18, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[18, {0, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   6*(1 - 2*y^2)^2*Int[18, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 1, 3, 1, 1, 1, 1, -2, 0}] - 
   16*(-1 + 2*y^2)^3*Int[18, {1, 1, 3, 1, 1, 1, 1, -1, -1}] - 
   16*(-1 + 2*y^2)^3*Int[18, {1, 1, 3, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 1, 3, 1, 1, 1, 1, 0, -2}] + 
   16*(-1 + 2*y^2)^3*Int[18, {1, 1, 3, 1, 1, 1, 1, 0, -1}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 1, 3, 1, 1, 1, 1, 0, 0}] - 
   8*(-1 + 2*y^2)^3*Int[18, {2, 1, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[18, {2, 1, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[18, {2, 1, 2, 1, 1, 1, 1, -1, 0}] + 
   8*(-1 + 2*y^2)^3*Int[18, {3, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   6*(1 - 2*y^2)^2*Int[23, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 1, 1, 3, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[23, {1, 2, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 3, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[24, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[24, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (16 - 32*y^2)*Int[25, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[25, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (-16 + 32*y^2)*Int[29, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   (8 - 16*y^2)*Int[29, {1, 2, 1, 1, 1, 1, 1, 0, -2}] + 
   (2 - 4*y^2)*Int[31, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[31, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[31, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   (2 - 4*y^2)*Int[36, {-2, 1, 2, 1, 1, 1, 1, 0, 0}] + 
   (-4 + 8*y^2)*Int[36, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[36, {0, 1, 2, 1, 1, 1, 1, 0, -1}] + 
   32*(1 - 2*y^2)*Int[4, {1, 0, 1, 1, 1, 1, 1, -2, 0}]*tag[3] + 
   32*(1 - 2*y^2)*Int[9, {1, 0, 1, 1, 1, 1, 1, -2, 0}]*tag[3] - 
   16*(-1 + 2*y^2)*Int[4, {1, 0, 1, 1, 1, 1, 1, -1, 0}]*(-1 + 2*tag[3]) - 
   4*(-1 + 2*y^2)*Int[4, {1, 0, 1, 1, 1, 1, 1, 0, 0}]*(-1 + 2*tag[3]) - 
   16*(-1 + 2*y^2)*Int[9, {1, 0, 1, 1, 1, 1, 1, -1, 0}]*(-1 + 2*tag[3]) - 
   4*(-1 + 2*y^2)*Int[9, {1, 0, 1, 1, 1, 1, 1, 0, 0}]*(-1 + 2*tag[3]) + 
   16*(-1 + 2*y^2)*Int[11, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*
    (3*tag[3] - 2*tag[6]) + 16*(-1 + 2*y^2)*
    Int[11, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*(3*tag[3] - tag[6]) + 
   32*(1 - 2*y^2)*Int[5, {1, 0, 1, 1, 1, 1, 1, -2, 0}]*tag[6] + 
   16*(1 - 2*y^2)*Int[5, {1, 0, 1, 1, 1, 1, 1, -1, 0}]*tag[6] + 
   Int[5, {1, 0, 1, 1, 1, 1, 1, 0, 0}]*(2 - 8*y^2*tag[6]) + 
   4*Int[11, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(1 - 12*tag[3] + 4*tag[6] + 
     y^2*(5 + 24*tag[3] + 2*tag[6]))) + mbar[1]^3*mbar[2]^3*
  ((2 - 4*y^2)*Int[1, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   (2 - 4*y^2)*Int[1, {-1, 1, 0, 2, 1, 1, 1, 0, 0}] + 
   32*y*(-1 + 2*y^2)*Int[1, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-2 + 4*y^2)*Int[1, {-1, 2, 0, 1, 1, 1, 1, 0, 0}] + 
   (2 - 4*y^2)*Int[1, {0, 1, -1, 2, 1, 1, 1, 0, 0}] + 
   32*y^2*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}] - 8*(1 - 6*y^2 + 8*y^4)*
    Int[1, {0, 1, 1, 2, 1, 1, 1, 0, -1}] + 
   (-2 + 4*y^2)*Int[1, {0, 2, -1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[1, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   24*y*(1 - 2*y^2)^2*Int[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[1, {1, 1, 2, 2, 1, 1, 1, 0, -2}] + 
   8*(-1 + 2*y^2)^3*Int[1, {1, 2, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[1, {2, 1, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[1, {2, 2, 1, 1, 1, 1, 1, -2, 0}] + 
   (8 - 16*y^2)*Int[2, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[2, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[2, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[2, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   32*Int[2, {1, 1, 1, 1, 1, 1, 1, -4, 0}] + 
   64*y^2*Int[2, {1, 1, 1, 1, 1, 1, 1, -2, 0}] - 
   64*y*Int[2, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   32*Int[2, {1, 1, 1, 1, 1, 1, 1, 0, -4}] + 
   64*y^2*Int[2, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   4*(1 - 2*y^2)^2*Int[2, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-2 + 4*y^2)*Int[3, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   32*y*(-1 + 3*y^2)*Int[3, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[3, {0, 1, 1, 2, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[3, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   64*y*(1 - 2*y^2)^2*Int[3, {1, 1, 1, 1, 1, 1, 1, -1, 0}] - 
   8*y*(1 - 2*y^2)^2*Int[3, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 1, 2, 2, 1, 1, 1, -1, -1}] - 
   8*(-1 + 2*y^2)^3*Int[3, {1, 1, 2, 2, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[3, {1, 1, 2, 2, 1, 1, 1, 0, -1}] - 
   8*(-1 + 2*y^2)^3*Int[3, {1, 2, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 2, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[3, {1, 2, 2, 1, 1, 1, 1, -1, 0}] - 
   8*(-1 + 2*y^2)^3*Int[3, {2, 1, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[3, {2, 2, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[4, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[4, {2, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   8*y*Int[5, {1, -2, 1, 1, 1, 1, 1, 0, 0}] - 
   48*y*Int[5, {1, -1, 1, 1, 1, 1, 1, 0, -1}] + 
   (4 - 8*y^2)*Int[5, {1, -1, 2, 1, 1, 1, 1, -1, 0}] + 
   (2 - 4*y^2)*Int[5, {1, -1, 2, 1, 1, 1, 1, 0, 0}] + 
   96*y*Int[5, {1, 0, 1, 1, 1, 1, 1, 0, -2}] + 
   16*y*(-1 + 2*y^2)*Int[5, {1, 0, 1, 1, 1, 1, 1, 0, 0}] + 
   (-16 + 32*y^2)*Int[5, {1, 0, 2, 1, 1, 1, 1, -1, -1}] + 
   (-8 + 16*y^2)*Int[5, {1, 0, 2, 1, 1, 1, 1, 0, -1}] - 
   64*y*Int[5, {1, 1, 1, 1, 1, 1, 1, 0, -3}] + 
   (32*y - 64*y^3)*Int[5, {1, 1, 1, 1, 1, 1, 1, 0, -1}] + 
   (16 - 32*y^2)*Int[5, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[5, {1, 1, 2, 1, 1, 1, 1, 0, -2}] + 
   (-4 + 8*y^2)*Int[5, {2, -1, 1, 1, 1, 1, 1, -1, 0}] + 
   (16 - 32*y^2)*Int[5, {2, 0, 1, 1, 1, 1, 1, -1, -1}] + 
   (-16 + 32*y^2)*Int[5, {2, 1, 1, 1, 1, 1, 1, -1, -2}] + 
   (2 - 4*y^2)*Int[6, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   (32*y - 64*y^3)*Int[6, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   32*y^2*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}] - 8*(1 - 6*y^2 + 8*y^4)*
    Int[6, {0, 1, 1, 2, 1, 1, 1, 0, -1}] - 8*(1 - 6*y^2 + 8*y^4)*
    Int[6, {0, 2, 1, 1, 1, 1, 1, -1, 0}] - 24*y*(1 - 2*y^2)^2*
    Int[6, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 8*(-1 + 2*y^2)^3*
    Int[6, {1, 1, 2, 2, 1, 1, 1, 0, -2}] + 8*(-1 + 2*y^2)^3*
    Int[6, {1, 2, 2, 1, 1, 1, 1, -1, -1}] + 8*(-1 + 2*y^2)^3*
    Int[6, {2, 1, 1, 2, 1, 1, 1, -1, -1}] + 8*(-1 + 2*y^2)^3*
    Int[6, {2, 2, 1, 1, 1, 1, 1, -2, 0}] + 
   (8 - 16*y^2)*Int[7, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[7, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[7, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[7, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   32*Int[7, {1, 1, 1, 1, 1, 1, 1, -4, 0}] + 
   64*y^2*Int[7, {1, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   64*y*Int[7, {1, 1, 1, 1, 1, 1, 1, -1, -1}] + 
   32*Int[7, {1, 1, 1, 1, 1, 1, 1, 0, -4}] + 
   64*y^2*Int[7, {1, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   4*(1 - 2*y^2)^2*Int[7, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-2 + 4*y^2)*Int[8, {-2, 2, 1, 1, 1, 1, 1, 0, 0}] + 
   (32*y - 96*y^3)*Int[8, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[8, {0, 1, 1, 2, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[8, {0, 2, 1, 1, 1, 1, 1, -1, 0}] - 
   64*y*(1 - 2*y^2)^2*Int[8, {1, 1, 1, 1, 1, 1, 1, -1, 0}] + 
   8*y*(1 - 2*y^2)^2*Int[8, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 1, 2, 2, 1, 1, 1, -1, -1}] - 
   8*(-1 + 2*y^2)^3*Int[8, {1, 1, 2, 2, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[8, {1, 1, 2, 2, 1, 1, 1, 0, -1}] - 
   8*(-1 + 2*y^2)^3*Int[8, {1, 2, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 2, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[8, {1, 2, 2, 1, 1, 1, 1, -1, 0}] - 
   8*(-1 + 2*y^2)^3*Int[8, {2, 1, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[8, {2, 2, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[9, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[9, {2, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (2 - 4*y^2)*Int[11, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   (2 - 4*y^2)*Int[11, {-1, 1, 0, 2, 1, 1, 1, 0, 0}] + 
   32*y*(-1 + 2*y^2)*Int[11, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-2 + 4*y^2)*Int[11, {-1, 2, 0, 1, 1, 1, 1, 0, 0}] + 
   (2 - 4*y^2)*Int[11, {0, 1, -1, 2, 1, 1, 1, 0, 0}] + 
   32*y^2*Int[11, {0, 1, 1, 0, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[11, {0, 1, 1, 2, 1, 1, 1, 0, -1}] + 
   (-2 + 4*y^2)*Int[11, {0, 2, -1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[11, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   (8 - 16*y^2)*Int[12, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[12, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[12, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[12, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-2 + 4*y^2)*Int[13, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   32*y*(-1 + 3*y^2)*Int[13, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[13, {0, 1, 1, 2, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[13, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   (-16 + 32*y^2)*Int[14, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[14, {2, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   8*y*Int[15, {1, -2, 1, 1, 1, 1, 1, 0, 0}] - 
   48*y*Int[15, {1, -1, 1, 1, 1, 1, 1, 0, -1}] + 
   (4 - 8*y^2)*Int[15, {1, -1, 2, 1, 1, 1, 1, -1, 0}] + 
   (2 - 4*y^2)*Int[15, {1, -1, 2, 1, 1, 1, 1, 0, 0}] + 
   96*y*Int[15, {1, 0, 1, 1, 1, 1, 1, 0, -2}] + 
   16*y*(-1 + 2*y^2)*Int[15, {1, 0, 1, 1, 1, 1, 1, 0, 0}] + 
   (-16 + 32*y^2)*Int[15, {1, 0, 2, 1, 1, 1, 1, -1, -1}] + 
   (-8 + 16*y^2)*Int[15, {1, 0, 2, 1, 1, 1, 1, 0, -1}] - 
   64*y*Int[15, {1, 1, 1, 1, 1, 1, 1, 0, -3}] + 
   (32*y - 64*y^3)*Int[15, {1, 1, 1, 1, 1, 1, 1, 0, -1}] + 
   (16 - 32*y^2)*Int[15, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[15, {1, 1, 2, 1, 1, 1, 1, 0, -2}] + 
   (-4 + 8*y^2)*Int[15, {2, -1, 1, 1, 1, 1, 1, -1, 0}] + 
   (16 - 32*y^2)*Int[15, {2, 0, 1, 1, 1, 1, 1, -1, -1}] + 
   (-16 + 32*y^2)*Int[15, {2, 1, 1, 1, 1, 1, 1, -1, -2}] + 
   (2 - 4*y^2)*Int[16, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   (32*y - 64*y^3)*Int[16, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[16, {0, 1, 1, 2, 1, 1, 1, 0, -1}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[16, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   (8 - 16*y^2)*Int[17, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[17, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[17, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[17, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-2 + 4*y^2)*Int[18, {-2, 2, 1, 1, 1, 1, 1, 0, 0}] + 
   (32*y - 96*y^3)*Int[18, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[18, {0, 1, 1, 2, 1, 1, 1, 0, -1}] + 
   8*(1 - 6*y^2 + 8*y^4)*Int[18, {0, 2, 1, 1, 1, 1, 1, -1, 0}] - 
   64*y*(1 - 2*y^2)^2*Int[18, {1, 1, 1, 1, 1, 1, 1, -1, 0}] + 
   8*y*(1 - 2*y^2)^2*Int[18, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 1, 2, 2, 1, 1, 1, -1, -1}] - 
   8*(-1 + 2*y^2)^3*Int[18, {1, 1, 2, 2, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[18, {1, 1, 2, 2, 1, 1, 1, 0, -1}] - 
   8*(-1 + 2*y^2)^3*Int[18, {1, 2, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 2, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[18, {1, 2, 2, 1, 1, 1, 1, -1, 0}] - 
   8*(-1 + 2*y^2)^3*Int[18, {2, 1, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[18, {2, 2, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[19, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[19, {2, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (2 - 4*y^2)*Int[21, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   32*y*(-1 + 2*y^2)*Int[21, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[21, {0, 1, 1, 2, 1, 1, 1, 0, -1}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[21, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   (8 - 16*y^2)*Int[22, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[22, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[22, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[22, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   64*y*(1 - 2*y^2)^2*Int[23, {1, 1, 1, 1, 1, 1, 1, -1, 0}] - 
   8*y*(1 - 2*y^2)^2*Int[23, {1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 1, 2, 2, 1, 1, 1, -1, -1}] - 
   8*(-1 + 2*y^2)^3*Int[23, {1, 1, 2, 2, 1, 1, 1, 0, -2}] - 
   8*(-1 + 2*y^2)^3*Int[23, {1, 1, 2, 2, 1, 1, 1, 0, -1}] - 
   8*(-1 + 2*y^2)^3*Int[23, {1, 2, 2, 1, 1, 1, 1, -2, 0}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 2, 2, 1, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[23, {1, 2, 2, 1, 1, 1, 1, -1, 0}] - 
   8*(-1 + 2*y^2)^3*Int[23, {2, 1, 1, 2, 1, 1, 1, -1, -1}] + 
   8*(-1 + 2*y^2)^3*Int[23, {2, 2, 1, 1, 1, 1, 1, -2, 0}] + 
   (-16 + 32*y^2)*Int[24, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[24, {2, 1, 1, 1, 1, 1, 1, 0, -2}] - 
   64*y*Int[25, {1, 1, 1, 1, 1, 1, 1, 0, -3}] + 
   (32*y - 64*y^3)*Int[25, {1, 1, 1, 1, 1, 1, 1, 0, -1}] + 
   (16 - 32*y^2)*Int[25, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[25, {1, 1, 2, 1, 1, 1, 1, 0, -2}] + 
   (-16 + 32*y^2)*Int[25, {2, 1, 1, 1, 1, 1, 1, -1, -2}] + 
   (2 - 4*y^2)*Int[26, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   (32*y - 64*y^3)*Int[26, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   32*y^2*Int[26, {0, 1, 1, 0, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[26, {0, 1, 1, 2, 1, 1, 1, 0, -1}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[26, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   (8 - 16*y^2)*Int[27, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[27, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[27, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[27, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-16 + 32*y^2)*Int[29, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[29, {2, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (2 - 4*y^2)*Int[31, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   32*y*(-1 + 2*y^2)*Int[31, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[31, {0, 1, 1, 2, 1, 1, 1, 0, -1}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[31, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   (8 - 16*y^2)*Int[32, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[32, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[32, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[32, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-16 + 32*y^2)*Int[34, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[34, {2, 1, 1, 1, 1, 1, 1, 0, -2}] - 
   64*y*Int[35, {1, 1, 1, 1, 1, 1, 1, 0, -3}] + 
   (32*y - 64*y^3)*Int[35, {1, 1, 1, 1, 1, 1, 1, 0, -1}] + 
   (16 - 32*y^2)*Int[35, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[35, {1, 1, 2, 1, 1, 1, 1, 0, -2}] + 
   (-16 + 32*y^2)*Int[35, {2, 1, 1, 1, 1, 1, 1, -1, -2}] + 
   (2 - 4*y^2)*Int[36, {-2, 1, 1, 2, 1, 1, 1, 0, 0}] + 
   (32*y - 64*y^3)*Int[36, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[36, {0, 1, 1, 2, 1, 1, 1, 0, -1}] - 
   8*(1 - 6*y^2 + 8*y^4)*Int[36, {0, 2, 1, 1, 1, 1, 1, -1, 0}] + 
   (8 - 16*y^2)*Int[37, {-1, 1, 1, 1, 1, 1, 1, 0, 0}] - 
   16*Int[37, {0, 1, 1, 1, 1, 1, 1, -2, 0}] + 
   16*Int[37, {0, 1, 1, 1, 1, 1, 1, 0, -2}] + 
   (8 - 16*y^2)*Int[37, {0, 1, 1, 1, 1, 1, 1, 0, 0}] + 
   (-16 + 32*y^2)*Int[39, {1, 1, 2, 1, 1, 1, 1, -1, -2}] + 
   (8 - 16*y^2)*Int[39, {2, 1, 1, 1, 1, 1, 1, 0, -2}] - 
   8*Int[2, {1, 1, 1, 1, 1, 1, -2, 0, 0}]*tag[8] + 
   8*Int[2, {1, 1, 1, 1, 1, 1, -1, 0, 0}]*tag[8] - 
   64*Int[2, {1, 1, 1, 1, 1, 1, 0, -2, 0}]*tag[8] - 
   64*Int[2, {1, 1, 1, 1, 1, 1, 0, 0, -2}]*tag[8] - 
   16*Int[2, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*tag[8])


graphData={<|"ID" -> 1, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 - 2*IP[q, l[5]] - 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], IP[q, l[5]], IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, {-p[2]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[4], -l[6]}, {l[6], p[3], l[4]}, {-l[1], p[1], -l[5]}, {l[5], p[2], l[2]}}, "Masses" -> <|p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], l[2] -> m[2], l[1] -> m[1], l[4] -> m[2], l[3] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 2, "Propagators" -> {IP[l[1], l[1]], -1 + 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 - 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, {-p[2]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[4], -l[6]}, {l[6], p[1], l[4]}, {-l[1], p[3], -l[5]}, {l[5], p[2], l[2]}}, "Masses" -> <|p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[2], l[6] -> m[1], l[7] -> 0|>|>|>, <|"ID" -> 3, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 + 2*IP[q, l[5]] - 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], IP[q, l[5]], IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, {-p[2]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[3], l[7]}, {l[6], p[4], l[3]}, {-l[2], p[2], -l[5]}, {l[5], p[1], l[1]}}, "Masses" -> <|p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 4, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[4]] + IP[l[4], l[4]], IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, {-p[2]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[3]}, {-l[7], -l[6], l[5]}, {-l[3], p[4], -l[5]}, {-l[1], p[1], -l[4]}, {l[4], p[2], l[2]}}, "Masses" -> <|p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], l[2] -> m[2], l[1] -> m[1], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 5, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + IP[l[5], l[5]], IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, {-p[2]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[2]}, {-l[3], p[4], l[6]}, {l[5], p[3], l[2]}, {-l[1], p[1], -l[4]}}, "Masses" -> <|p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 6, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 - 2*IP[q, l[5]] - 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], IP[q, l[5]], IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[1], -l[6]}, {l[6], p[3], l[4]}, {-l[1], p[4], -l[5]}, {l[5], p[2], l[2]}}, "Masses" -> <|p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], l[2] -> m[2], l[1] -> m[1], l[4] -> m[2], l[3] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 7, "Propagators" -> {IP[l[1], l[1]], -1 + 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 - 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[1], -l[6]}, {l[6], p[4], l[4]}, {-l[1], p[3], -l[5]}, {l[5], p[2], l[2]}}, "Masses" -> <|p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[2], l[6] -> m[1], l[7] -> 0|>|>|>, <|"ID" -> 8, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 + 2*IP[q, l[5]] - 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], IP[q, l[5]], IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[3], l[7]}, {l[6], p[1], l[3]}, {-l[2], p[2], -l[5]}, {l[5], p[4], l[1]}}, "Masses" -> <|p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 9, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[4]] + IP[l[4], l[4]], IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[3]}, {-l[7], -l[6], l[5]}, {-l[3], p[1], -l[5]}, {-l[1], p[4], -l[4]}, {l[4], p[2], l[2]}}, "Masses" -> <|p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], l[2] -> m[2], l[1] -> m[1], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 10, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + IP[l[5], l[5]], IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[2]}, {-l[3], p[1], l[6]}, {l[5], p[3], l[2]}, {-l[1], p[4], -l[4]}}, "Masses" -> <|p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 11, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 + 2*IP[q, l[5]] + 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], -IP[q, l[5]], -IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, {-p[1]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[3], -l[6]}, {l[6], p[4], l[4]}, {-l[1], p[2], -l[5]}, {l[5], p[1], l[2]}}, "Masses" -> <|p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], l[2] -> m[1], l[1] -> m[2], l[4] -> m[1], l[3] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 12, "Propagators" -> {IP[l[1], l[1]], -1 - 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 + 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, {-p[1]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[3], -l[6]}, {l[6], p[2], l[4]}, {-l[1], p[4], -l[5]}, {l[5], p[1], l[2]}}, "Masses" -> <|p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[1], l[6] -> m[2], l[7] -> 0|>|>|>, <|"ID" -> 13, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], -IP[q, l[5]], -IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, {-p[1]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[4], l[7]}, {l[6], p[3], l[3]}, {-l[2], p[1], -l[5]}, {l[5], p[2], l[1]}}, "Masses" -> <|p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 14, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + IP[l[4], l[4]], -IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, {-p[1]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[4]}, {-l[7], -l[6], l[5]}, {-l[3], p[3], -l[5]}, {-l[1], p[2], -l[4]}, {l[4], p[1], l[2]}}, "Masses" -> <|p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], l[2] -> m[1], l[1] -> m[2], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 15, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[5]] + IP[l[5], l[5]], -IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, {-p[1]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[1]}, {-l[3], p[3], l[6]}, {l[5], p[4], l[2]}, {-l[1], p[2], -l[4]}}, "Masses" -> <|p[3] -> m[2], p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 16, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 + 2*IP[q, l[5]] + 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], -IP[q, l[5]], -IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, {-p[1]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[2], -l[6]}, {l[6], p[4], l[4]}, {-l[1], p[3], -l[5]}, {l[5], p[1], l[2]}}, "Masses" -> <|p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], l[2] -> m[1], l[1] -> m[2], l[4] -> m[1], l[3] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 17, "Propagators" -> {IP[l[1], l[1]], -1 - 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 + 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, {-p[1]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[2], -l[6]}, {l[6], p[3], l[4]}, {-l[1], p[4], -l[5]}, {l[5], p[1], l[2]}}, "Masses" -> <|p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[1], l[6] -> m[2], l[7] -> 0|>|>|>, <|"ID" -> 18, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], -IP[q, l[5]], -IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, {-p[1]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[4], l[7]}, {l[6], p[2], l[3]}, {-l[2], p[1], -l[5]}, {l[5], p[3], l[1]}}, "Masses" -> <|p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 19, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + IP[l[4], l[4]], -IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, {-p[1]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[4]}, {-l[7], -l[6], l[5]}, {-l[3], p[2], -l[5]}, {-l[1], p[3], -l[4]}, {l[4], p[1], l[2]}}, "Masses" -> <|p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], l[2] -> m[1], l[1] -> m[2], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 20, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[5]] + IP[l[5], l[5]], -IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, {-p[1]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[1]}, {-l[3], p[2], l[6]}, {l[5], p[4], l[2]}, {-l[1], p[3], -l[4]}}, "Masses" -> <|p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], p[1] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 21, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 - 2*IP[q, l[5]] - 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], IP[q, l[5]], IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[1], -l[6]}, {l[6], p[2], l[4]}, {-l[1], p[4], -l[5]}, {l[5], p[3], l[2]}}, "Masses" -> <|p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], l[2] -> m[2], l[1] -> m[1], l[4] -> m[2], l[3] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 22, "Propagators" -> {IP[l[1], l[1]], -1 + 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 - 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[1], -l[6]}, {l[6], p[4], l[4]}, {-l[1], p[2], -l[5]}, {l[5], p[3], l[2]}}, "Masses" -> <|p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[2], l[6] -> m[1], l[7] -> 0|>|>|>, <|"ID" -> 23, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 + 2*IP[q, l[5]] - 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], IP[q, l[5]], IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[2], l[7]}, {l[6], p[1], l[3]}, {-l[2], p[3], -l[5]}, {l[5], p[4], l[1]}}, "Masses" -> <|p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 24, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[4]] + IP[l[4], l[4]], IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[2]}, {-l[7], -l[6], l[5]}, {-l[3], p[1], -l[5]}, {-l[1], p[4], -l[4]}, {l[4], p[3], l[2]}}, "Masses" -> <|p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], l[2] -> m[2], l[1] -> m[1], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 25, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + IP[l[5], l[5]], IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[3]}, {-l[3], p[1], l[6]}, {l[5], p[2], l[2]}, {-l[1], p[4], -l[4]}}, "Masses" -> <|p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], p[3] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 26, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 - 2*IP[q, l[5]] - 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], IP[q, l[5]], IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, {-p[3]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[4], -l[6]}, {l[6], p[2], l[4]}, {-l[1], p[1], -l[5]}, {l[5], p[3], l[2]}}, "Masses" -> <|p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], l[2] -> m[2], l[1] -> m[1], l[4] -> m[2], l[3] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 27, "Propagators" -> {IP[l[1], l[1]], -1 + 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 - 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, {-p[3]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[4], -l[6]}, {l[6], p[1], l[4]}, {-l[1], p[2], -l[5]}, {l[5], p[3], l[2]}}, "Masses" -> <|p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[2], l[6] -> m[1], l[7] -> 0|>|>|>, <|"ID" -> 28, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 + 2*IP[q, l[5]] - 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], IP[q, l[5]], IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, {-p[3]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[2], l[7]}, {l[6], p[4], l[3]}, {-l[2], p[3], -l[5]}, {l[5], p[1], l[1]}}, "Masses" -> <|p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 29, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[4]] + IP[l[4], l[4]], IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, {-p[3]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[2]}, {-l[7], -l[6], l[5]}, {-l[3], p[4], -l[5]}, {-l[1], p[1], -l[4]}, {l[4], p[3], l[2]}}, "Masses" -> <|p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], l[2] -> m[2], l[1] -> m[1], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 30, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 - 2*IP[q, l[4]] - 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + IP[l[5], l[5]], IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, {-p[3]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[3]}, {-l[3], p[4], l[6]}, {l[5], p[2], l[2]}, {-l[1], p[1], -l[4]}}, "Masses" -> <|p[4] -> m[1], p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], l[1] -> m[1], l[2] -> m[2], l[3] -> m[1], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 31, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 + 2*IP[q, l[5]] + 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], -IP[q, l[5]], -IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[2], -l[6]}, {l[6], p[1], l[4]}, {-l[1], p[3], -l[5]}, {l[5], p[4], l[2]}}, "Masses" -> <|p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], l[2] -> m[1], l[1] -> m[2], l[4] -> m[1], l[3] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 32, "Propagators" -> {IP[l[1], l[1]], -1 - 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 + 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[2], -l[6]}, {l[6], p[3], l[4]}, {-l[1], p[1], -l[5]}, {l[5], p[4], l[2]}}, "Masses" -> <|p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[1], l[6] -> m[2], l[7] -> 0|>|>|>, <|"ID" -> 33, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], -IP[q, l[5]], -IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[1], l[7]}, {l[6], p[2], l[3]}, {-l[2], p[4], -l[5]}, {l[5], p[3], l[1]}}, "Masses" -> <|p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 34, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + IP[l[4], l[4]], -IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[1]}, {-l[7], -l[6], l[5]}, {-l[3], p[2], -l[5]}, {-l[1], p[3], -l[4]}, {l[4], p[4], l[2]}}, "Masses" -> <|p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], l[2] -> m[1], l[1] -> m[2], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 35, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[5]] + IP[l[5], l[5]], -IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[4]}, {-l[3], p[2], l[6]}, {l[5], p[1], l[2]}, {-l[1], p[3], -l[4]}}, "Masses" -> <|p[2] -> m[2], p[1] -> m[1], p[3] -> m[2], p[4] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 36, "Propagators" -> {2*IP[l[5], u[1]], -2*IP[l[5], u[2]], -2*IP[l[6], u[1]], 2*IP[l[6], u[2]], IP[l[5], l[5]], IP[l[6], l[6]], -1 + 2*IP[q, l[5]] + 2*IP[q, l[6]] + IP[l[5], l[5]] + 2*IP[l[5], l[6]] + IP[l[6], l[6]], -IP[q, l[5]], -IP[q, l[6]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, {-p[4]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[3], -l[6]}, {l[6], p[1], l[4]}, {-l[1], p[2], -l[5]}, {l[5], p[4], l[2]}}, "Masses" -> <|p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], l[2] -> m[1], l[1] -> m[2], l[4] -> m[1], l[3] -> m[2], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 37, "Propagators" -> {IP[l[1], l[1]], -1 - 2*IP[q, l[1]] + IP[l[1], l[1]], IP[l[3], l[3]], -1 + 2*IP[q, l[3]] + IP[l[3], l[3]], -2*IP[l[1], u[2]], -2*IP[l[3], u[1]], IP[l[1], l[1]] + 2*IP[l[1], l[3]] + IP[l[3], l[3]], -IP[l[1], u[1]], -IP[l[3], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, {-p[4]}, {l[7], l[3], l[1]}, {-l[7], -l[4], -l[2]}, {-l[3], p[3], -l[6]}, {l[6], p[2], l[4]}, {-l[1], p[1], -l[5]}, {l[5], p[4], l[2]}}, "Masses" -> <|p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], l[2] -> 0, l[1] -> 0, l[4] -> 0, l[3] -> 0, l[5] -> m[1], l[6] -> m[2], l[7] -> 0|>|>|>, <|"ID" -> 38, "Propagators" -> {-2*IP[l[5], u[1]], 2*IP[l[5], u[2]], -2*IP[l[5], u[1]] + 2*IP[l[7], u[1]], 2*IP[l[7], u[2]], IP[l[5], l[5]], -1 - 2*IP[q, l[5]] + 2*IP[q, l[7]] + IP[l[5], l[5]] - 2*IP[l[5], l[7]] + IP[l[7], l[7]], IP[l[7], l[7]], -IP[q, l[5]], -IP[q, l[7]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, {-p[4]}, {-l[6], l[4], l[2]}, {-l[7], -l[3], -l[1]}, {-l[4], p[1], l[7]}, {l[6], p[3], l[3]}, {-l[2], p[4], -l[5]}, {l[5], p[2], l[1]}}, "Masses" -> <|p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> m[1], l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 39, "Propagators" -> {2*IP[l[4], u[1]], -2*IP[l[4], u[2]], -2*IP[l[5], u[1]], IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + IP[l[4], l[4]], -IP[q, l[5]], -IP[l[5], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, {-p[4]}, {l[6], l[3], l[1]}, {-l[2], l[7], p[1]}, {-l[7], -l[6], l[5]}, {-l[3], p[3], -l[5]}, {-l[1], p[2], -l[4]}, {l[4], p[4], l[2]}}, "Masses" -> <|p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], l[2] -> m[1], l[1] -> m[2], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[7] -> 0|>|>|>, <|"ID" -> 40, "Propagators" -> {2*IP[l[4], u[1]], 2*IP[l[5], u[2]], 2*(IP[l[4], u[1]] + IP[l[5], u[1]]), IP[l[4], l[4]], IP[l[5], l[5]], -1 + 2*IP[q, l[4]] + 2*IP[q, l[5]] + IP[l[4], l[4]] + 2*IP[l[4], l[5]] + IP[l[5], l[5]], -1 + 2*IP[q, l[5]] + IP[l[5], l[5]], -IP[q, l[4]], -IP[l[4], u[2]]}, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, {-p[4]}, {-l[5], l[3], l[1]}, {-l[6], l[4], l[7]}, {-l[7], -l[2], p[4]}, {-l[3], p[3], l[6]}, {l[5], p[1], l[2]}, {-l[1], p[2], -l[4]}}, "Masses" -> <|p[3] -> m[2], p[1] -> m[1], p[2] -> m[2], p[4] -> m[1], l[1] -> m[2], l[2] -> m[1], l[3] -> m[2], l[4] -> 0, l[5] -> 0, l[6] -> 0, l[8] -> 0, l[7] -> 0|>|>|>};


==> anc/RepresentativeSectors_SSSS_1L.m <==
graphList=
{
1 -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, {p[1], -l[1], l[2]}, {p[2], -l[2], l[3]}, {p[3], -l[3], l[4]}, {p[4], -l[4], l[1]}}
   };
graphPictures={
1 -> Graphics[{{Arrowheads[Medium], Directive[Opacity[7/10], Hue[3/5, 7/10, 1/2]], 
   {Style[Arrow[{{23/33, 31/18}, {27/38, 23/33}}, 1/38], {GrayLevel[0]}], Text[l[1], {19/27, 23/19}, 
     ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{23/33, 31/18}, {0, 209/87}}, 1/38], {GrayLevel[0]}], 
    Text[p[4], {8/23, 33/16}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
   {Style[Arrow[{{27/38, 23/33}, {33/19, 17/24}}, 1/38], {GrayLevel[0]}], Text[l[2], {71/58, 19/27}, 
     ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{27/38, 23/33}, {1/31, 0}}, 1/38], {GrayLevel[0]}], 
    Text[p[1], {10/27, 8/23}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
   {Style[Arrow[{{33/19, 17/24}, {50/29, 59/34}}, 1/38], {GrayLevel[0]}], Text[l[3], {64/37, 11/9}, ImageScaled[{1/2, 1/2}], 
     BaseStyle -> "Graphics"]}, {Style[Arrow[{{33/19, 17/24}, {73/30, 1/35}}, 1/38], {GrayLevel[0]}], 
    Text[p[2], {98/47, 7/19}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
   {Style[Arrow[{{50/29, 59/34}, {23/33, 31/18}}, 1/38], {GrayLevel[0]}], Text[l[4], {23/19, 83/48}, 
     ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{50/29, 59/34}, {113/47, 90/37}}, 1/38], 
     {GrayLevel[0]}], Text[p[3], {97/47, 25/12}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}}, 
  {Directive[Hue[3/5, 1/5, 4/5], EdgeForm[Directive[GrayLevel[0], Opacity[7/10]]]], Disk[{23/33, 31/18}, 1/38], 
   Disk[{27/38, 23/33}, 1/38], Disk[{33/19, 17/24}, 1/38], Disk[{50/29, 59/34}, 1/38], Disk[{1/31, 0}, 1/38], 
   Disk[{73/30, 1/35}, 1/38], Disk[{113/47, 90/37}, 1/38], Disk[{0, 209/87}, 1/38]}}, 
 {FormatType -> TraditionalForm, FrameTicks -> None, ImageSize -> Medium}]};



(* representative sectors with ID>1 are obtained by relabeling according to our scheme specified in eq. (2.5) of the manuscript *)

representativeSectorList={{1, {0, 1, 0, 1}}, {2, {0, 1, 0, 1}}, {4, {0, 1, 0, 1}}, {1, {0, 1, 1, 1}}, {2, {0, 1, 1, 1}}, {4, {0, 1, 1, 1}}, 
 {7, {0, 1, 1, 1}}, {8, {0, 1, 1, 1}}, {13, {0, 1, 1, 1}}, {1, {1, 1, 1, 1}}, {2, {1, 1, 1, 1}}, {3, {1, 1, 1, 1}}};


==> anc/RepresentativeSectors_SSSS_2L.m <==
graphList=
{
1 -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
   {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}, 
2 -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, {p[1], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[4]}, 
   {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}, 
3 -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
   {p[2], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[3]}}
   };
graphPictures={
1 -> Graphics[{{Arrowheads[Medium], Directive[Opacity[7/10], Hue[3/5, 7/10, 1/2]], 
     {Style[Arrow[{{102/35, 49/31}, {64/35, 53/35}}, 1/28], {GrayLevel[0]}], Text[l[1], {83/35, 48/31}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{102/35, 49/31}, {67/23, 21/34}}, 1/28], 
       {GrayLevel[0]}], Text[l[5], {67/23, 11/10}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{102/35, 49/31}, {128/35, 200/91}}, 1/28], {GrayLevel[0]}], Text[p[1], {23/7, 104/55}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{64/35, 53/35}, {64/35, 24/35}}, 1/28], 
       {GrayLevel[0]}], Text[l[7], {64/35, 11/10}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{64/35, 53/35}, {35/47, 68/43}}, 1/28], {GrayLevel[0]}], Text[l[3], {76/59, 48/31}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{67/23, 21/34}, {64/35, 24/35}}, 1/28], 
       {GrayLevel[0]}], Text[l[2], {64/27, 15/23}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{67/23, 21/34}, {117/32, 0}}, 1/28], {GrayLevel[0]}], Text[p[2], {23/7, 4/13}, ImageScaled[{1/2, 1/2}], 
       BaseStyle -> "Graphics"]}, {Style[Arrow[{{64/35, 24/35}, {29/39, 13/21}}, 1/28], {GrayLevel[0]}], 
      Text[l[4], {9/7, 15/23}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{35/47, 68/43}, {29/39, 13/21}}, 1/28], {GrayLevel[0]}], Text[l[6], {32/43, 11/10}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{35/47, 68/43}, {1/396, 200/91}}, 1/28], 
       {GrayLevel[0]}], Text[p[4], {25/67, 104/55}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{29/39, 13/21}, {0, 1/438}}, 1/28], {GrayLevel[0]}], Text[p[3], {13/35, 9/29}, ImageScaled[{1/2, 1/2}], 
       BaseStyle -> "Graphics"]}}, {Directive[Hue[3/5, 1/5, 4/5], EdgeForm[Directive[GrayLevel[0], Opacity[7/10]]]], 
     Disk[{102/35, 49/31}, 1/28], Disk[{64/35, 53/35}, 1/28], Disk[{67/23, 21/34}, 1/28], Disk[{64/35, 24/35}, 1/28], 
     Disk[{35/47, 68/43}, 1/28], Disk[{29/39, 13/21}, 1/28], Disk[{128/35, 200/91}, 1/28], Disk[{117/32, 0}, 1/28], 
     Disk[{0, 1/438}, 1/28], Disk[{1/396, 200/91}, 1/28]}}, {FormatType -> TraditionalForm, FrameTicks -> None, 
    ImageSize -> Medium}], 
 2 -> Graphics[{{Arrowheads[Medium], Directive[Opacity[7/10], Hue[3/5, 7/10, 1/2]], 
     {Style[Arrow[{{67/26, 15/8}, {77/41, 97/98}}, 1/31], {GrayLevel[0]}], Text[l[1], {49/22, 43/30}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{67/26, 15/8}, {62/33, 69/44}}, 1/31], 
       {GrayLevel[0]}], Text[l[7], {49/22, 31/18}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{67/26, 15/8}, {56/17, 110/43}}, 1/31], {GrayLevel[0]}], Text[p[1], {91/31, 82/37}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{77/41, 97/98}, {85/33, 13/19}}, 1/31], 
       {GrayLevel[0]}], Text[l[5], {49/22, 31/37}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{77/41, 97/98}, {16/21, 31/38}}, 1/31], {GrayLevel[0]}], Text[l[3], {33/25, 19/21}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{85/33, 13/19}, {62/33, 69/44}}, 1/31], 
       {GrayLevel[0]}], Text[l[2], {49/22, 71/63}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{85/33, 13/19}, {102/31, 0}}, 1/31], {GrayLevel[0]}], Text[p[2], {44/15, 13/38}, ImageScaled[{1/2, 1/2}], 
       BaseStyle -> "Graphics"]}, {Style[Arrow[{{62/33, 69/44}, {29/38, 61/35}}, 1/31], {GrayLevel[0]}], 
      Text[l[4], {33/25, 48/29}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{16/21, 31/38}, {29/38, 61/35}}, 1/31], {GrayLevel[0]}], Text[l[6], {16/21, 32/25}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{16/21, 31/38}, {0, 8/41}}, 1/31], {GrayLevel[0]}], 
      Text[p[4], {8/21, 35/69}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{29/38, 61/35}, {1/470, 97/41}}, 1/31], {GrayLevel[0]}], Text[p[3], {13/34, 76/37}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}}, 
    {Directive[Hue[3/5, 1/5, 4/5], EdgeForm[Directive[GrayLevel[0], Opacity[7/10]]]], Disk[{67/26, 15/8}, 1/31], 
     Disk[{77/41, 97/98}, 1/31], Disk[{85/33, 13/19}, 1/31], Disk[{62/33, 69/44}, 1/31], Disk[{16/21, 31/38}, 1/31], 
     Disk[{29/38, 61/35}, 1/31], Disk[{56/17, 110/43}, 1/31], Disk[{102/31, 0}, 1/31], Disk[{1/470, 97/41}, 1/31], 
     Disk[{0, 8/41}, 1/31]}}, {FormatType -> TraditionalForm, FrameTicks -> None, ImageSize -> Medium}], 
 3 -> Graphics[{{Arrowheads[Medium], Directive[Opacity[7/10], Hue[3/5, 7/10, 1/2]], 
     {Style[Arrow[{{53/15, 103/58}, {373/140, 50/23}}, 1/25], {GrayLevel[0]}], Text[l[1], {31/10, 77/39}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{53/15, 103/58}, {8/3, 40/29}}, 1/25], 
       {GrayLevel[0]}], Text[l[5], {31/10, 30/19}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{53/15, 103/58}, {310/69, 16/9}}, 1/25], {GrayLevel[0]}], Text[p[1], {289/72, 16/9}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{373/140, 50/23}, {8/3, 40/29}}, 1/25], 
       {GrayLevel[0]}], Text[l[7], {421/158, 87/49}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{373/140, 50/23}, {28/17, 76/29}}, 1/25], {GrayLevel[0]}], Text[l[3], {69/32, 127/53}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{8/3, 40/29}, {28/17, 14/15}}, 1/25], 
       {GrayLevel[0]}], Text[l[2], {69/32, 37/32}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{28/17, 14/15}, {29/30, 103/58}}, 1/25], {GrayLevel[0]}], Text[l[4], {17/13, 42/31}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{28/17, 14/15}, {53/38, 0}}, 1/25], 
       {GrayLevel[0]}], Text[p[2], {35/23, 7/15}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{28/17, 76/29}, {29/30, 103/58}}, 1/25], {GrayLevel[0]}], Text[l[6], {17/13, 211/96}, 
       ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, {Style[Arrow[{{28/17, 76/29}, {39/28, 135/38}}, 1/25], 
       {GrayLevel[0]}], Text[p[4], {38/25, 71/23}, ImageScaled[{1/2, 1/2}], BaseStyle -> "Graphics"]}, 
     {Style[Arrow[{{29/30, 103/58}, {0, 71/40}}, 1/25], {GrayLevel[0]}], Text[p[3], {14/29, 87/49}, ImageScaled[{1/2, 1/2}], 
       BaseStyle -> "Graphics"]}}, {Directive[Hue[3/5, 1/5, 4/5], EdgeForm[Directive[GrayLevel[0], Opacity[7/10]]]], 
     Disk[{53/15, 103/58}, 1/25], Disk[{373/140, 50/23}, 1/25], Disk[{8/3, 40/29}, 1/25], Disk[{28/17, 14/15}, 1/25], 
     Disk[{28/17, 76/29}, 1/25], Disk[{29/30, 103/58}, 1/25], Disk[{310/69, 16/9}, 1/25], Disk[{53/38, 0}, 1/25], 
     Disk[{0, 71/40}, 1/25], Disk[{39/28, 135/38}, 1/25]}}, {FormatType -> TraditionalForm, FrameTicks -> None, 
    ImageSize -> Medium}]}


(* representative sectors with ID>3 are obtained by relabeling according to our scheme specified in eq. (2.5) of the manuscript *) 

representativeSectorList={{1, {0, 0, 0, 0, 1, 1, 1}}, {4, {0, 0, 0, 0, 1, 1, 1}}, {10, {0, 0, 0, 0, 1, 1, 1}}, {1, {0, 0, 0, 1, 1, 1, 1}}, {4, {0, 0, 0, 1, 1, 1, 1}}, {7, {0, 0, 0, 1, 1, 1, 1}}, 
 {10, {0, 0, 0, 1, 1, 1, 1}}, {13, {0, 0, 0, 1, 1, 1, 1}}, {16, {0, 0, 0, 1, 1, 1, 1}}, {19, {0, 0, 0, 1, 1, 1, 1}}, {22, {0, 0, 0, 1, 1, 1, 1}}, {25, {0, 0, 0, 1, 1, 1, 1}}, 
 {31, {0, 0, 0, 1, 1, 1, 1}}, {37, {0, 0, 0, 1, 1, 1, 1}}, {43, {0, 0, 0, 1, 1, 1, 1}}, {1, {0, 0, 1, 1, 1, 0, 1}}, {7, {0, 0, 1, 1, 1, 0, 1}}, {13, {0, 0, 1, 1, 1, 0, 1}}, 
 {25, {0, 0, 1, 1, 1, 0, 1}}, {31, {0, 0, 1, 1, 1, 0, 1}}, {49, {0, 0, 1, 1, 1, 0, 1}}, {1, {0, 0, 1, 1, 1, 1, 1}}, {4, {0, 0, 1, 1, 1, 1, 1}}, {7, {0, 0, 1, 1, 1, 1, 1}}, 
 {10, {0, 0, 1, 1, 1, 1, 1}}, {13, {0, 0, 1, 1, 1, 1, 1}}, {16, {0, 0, 1, 1, 1, 1, 1}}, {25, {0, 0, 1, 1, 1, 1, 1}}, {28, {0, 0, 1, 1, 1, 1, 1}}, {31, {0, 0, 1, 1, 1, 1, 1}}, 
 {34, {0, 0, 1, 1, 1, 1, 1}}, {49, {0, 0, 1, 1, 1, 1, 1}}, {52, {0, 0, 1, 1, 1, 1, 1}}, {1, {0, 1, 0, 1, 1, 1, 1}}, {4, {0, 1, 0, 1, 1, 1, 1}}, {10, {0, 1, 0, 1, 1, 1, 1}}, 
 {19, {0, 1, 0, 1, 1, 1, 1}}, {22, {0, 1, 0, 1, 1, 1, 1}}, {37, {0, 1, 0, 1, 1, 1, 1}}, {1, {0, 1, 1, 0, 1, 1, 1}}, {4, {0, 1, 1, 0, 1, 1, 1}}, {7, {0, 1, 1, 0, 1, 1, 1}}, 
 {19, {0, 1, 1, 0, 1, 1, 1}}, {22, {0, 1, 1, 0, 1, 1, 1}}, {40, {0, 1, 1, 0, 1, 1, 1}}, {1, {0, 1, 1, 1, 0, 0, 1}}, {7, {0, 1, 1, 1, 0, 0, 1}}, {13, {0, 1, 1, 1, 0, 0, 1}}, 
 {1, {0, 1, 1, 1, 0, 1, 1}}, {4, {0, 1, 1, 1, 0, 1, 1}}, {7, {0, 1, 1, 1, 0, 1, 1}}, {10, {0, 1, 1, 1, 0, 1, 1}}, {13, {0, 1, 1, 1, 0, 1, 1}}, {16, {0, 1, 1, 1, 0, 1, 1}}, 
 {28, {0, 1, 1, 1, 0, 1, 1}}, {34, {0, 1, 1, 1, 0, 1, 1}}, {1, {0, 1, 1, 1, 1, 0, 1}}, {7, {0, 1, 1, 1, 1, 0, 1}}, {13, {0, 1, 1, 1, 1, 0, 1}}, {19, {0, 1, 1, 1, 1, 0, 1}}, 
 {25, {0, 1, 1, 1, 1, 0, 1}}, {31, {0, 1, 1, 1, 1, 0, 1}}, {37, {0, 1, 1, 1, 1, 0, 1}}, {43, {0, 1, 1, 1, 1, 0, 1}}, {49, {0, 1, 1, 1, 1, 0, 1}}, {55, {0, 1, 1, 1, 1, 0, 1}}, 
 {61, {0, 1, 1, 1, 1, 0, 1}}, {67, {0, 1, 1, 1, 1, 0, 1}}, {1, {0, 1, 1, 1, 1, 1, 1}}, {4, {0, 1, 1, 1, 1, 1, 1}}, {7, {0, 1, 1, 1, 1, 1, 1}}, {10, {0, 1, 1, 1, 1, 1, 1}}, 
 {13, {0, 1, 1, 1, 1, 1, 1}}, {16, {0, 1, 1, 1, 1, 1, 1}}, {19, {0, 1, 1, 1, 1, 1, 1}}, {22, {0, 1, 1, 1, 1, 1, 1}}, {25, {0, 1, 1, 1, 1, 1, 1}}, {28, {0, 1, 1, 1, 1, 1, 1}}, 
 {31, {0, 1, 1, 1, 1, 1, 1}}, {34, {0, 1, 1, 1, 1, 1, 1}}, {37, {0, 1, 1, 1, 1, 1, 1}}, {40, {0, 1, 1, 1, 1, 1, 1}}, {43, {0, 1, 1, 1, 1, 1, 1}}, {46, {0, 1, 1, 1, 1, 1, 1}}, 
 {49, {0, 1, 1, 1, 1, 1, 1}}, {52, {0, 1, 1, 1, 1, 1, 1}}, {55, {0, 1, 1, 1, 1, 1, 1}}, {58, {0, 1, 1, 1, 1, 1, 1}}, {61, {0, 1, 1, 1, 1, 1, 1}}, {64, {0, 1, 1, 1, 1, 1, 1}}, 
 {67, {0, 1, 1, 1, 1, 1, 1}}, {70, {0, 1, 1, 1, 1, 1, 1}}, {1, {1, 1, 1, 1, 0, 0, 0}}, {7, {1, 1, 1, 1, 0, 0, 0}}, {13, {1, 1, 1, 1, 0, 0, 0}}, {1, {1, 1, 1, 1, 0, 0, 1}}, 
 {7, {1, 1, 1, 1, 0, 0, 1}}, {13, {1, 1, 1, 1, 0, 0, 1}}, {1, {1, 1, 1, 1, 0, 1, 0}}, {7, {1, 1, 1, 1, 0, 1, 0}}, {13, {1, 1, 1, 1, 0, 1, 0}}, {25, {1, 1, 1, 1, 0, 1, 0}}, 
 {31, {1, 1, 1, 1, 0, 1, 0}}, {49, {1, 1, 1, 1, 0, 1, 0}}, {1, {1, 1, 1, 1, 0, 1, 1}}, {7, {1, 1, 1, 1, 0, 1, 1}}, {13, {1, 1, 1, 1, 0, 1, 1}}, {25, {1, 1, 1, 1, 0, 1, 1}}, 
 {31, {1, 1, 1, 1, 0, 1, 1}}, {49, {1, 1, 1, 1, 0, 1, 1}}, {1, {1, 1, 1, 1, 1, 1, 0}}, {7, {1, 1, 1, 1, 1, 1, 0}}, {13, {1, 1, 1, 1, 1, 1, 0}}, {1, {1, 1, 1, 1, 1, 1, 1}}, 
 {4, {1, 1, 1, 1, 1, 1, 1}}, {7, {1, 1, 1, 1, 1, 1, 1}}, {10, {1, 1, 1, 1, 1, 1, 1}}, {13, {1, 1, 1, 1, 1, 1, 1}}, {16, {1, 1, 1, 1, 1, 1, 1}}, {2, {1, 1, 0, 1, 1, 1, 1}}, 
 {5, {1, 1, 0, 1, 1, 1, 1}}, {11, {1, 1, 0, 1, 1, 1, 1}}, {29, {1, 1, 0, 1, 1, 1, 1}}, {2, {1, 1, 1, 1, 1, 0, 1}}, {8, {1, 1, 1, 1, 1, 0, 1}}, {14, {1, 1, 1, 1, 1, 0, 1}}, 
 {26, {1, 1, 1, 1, 1, 0, 1}}, {32, {1, 1, 1, 1, 1, 0, 1}}, {50, {1, 1, 1, 1, 1, 0, 1}}, {2, {1, 1, 1, 1, 1, 1, 1}}, {8, {1, 1, 1, 1, 1, 1, 1}}, {14, {1, 1, 1, 1, 1, 1, 1}}, 
 {26, {1, 1, 1, 1, 1, 1, 1}}, {32, {1, 1, 1, 1, 1, 1, 1}}, {50, {1, 1, 1, 1, 1, 1, 1}}, {3, {0, 1, 1, 0, 1, 1, 1}}, {6, {0, 1, 1, 0, 1, 1, 1}}, {12, {0, 1, 1, 0, 1, 1, 1}}, 
 {30, {0, 1, 1, 0, 1, 1, 1}}, {3, {0, 1, 1, 1, 1, 0, 1}}, {9, {0, 1, 1, 1, 1, 0, 1}}, {15, {0, 1, 1, 1, 1, 0, 1}}, {27, {0, 1, 1, 1, 1, 0, 1}}, {33, {0, 1, 1, 1, 1, 0, 1}}, 
 {51, {0, 1, 1, 1, 1, 0, 1}}, {3, {0, 1, 1, 1, 1, 1, 1}}, {6, {0, 1, 1, 1, 1, 1, 1}}, {9, {0, 1, 1, 1, 1, 1, 1}}, {12, {0, 1, 1, 1, 1, 1, 1}}, {15, {0, 1, 1, 1, 1, 1, 1}}, 
 {18, {0, 1, 1, 1, 1, 1, 1}}, {27, {0, 1, 1, 1, 1, 1, 1}}, {30, {0, 1, 1, 1, 1, 1, 1}}, {33, {0, 1, 1, 1, 1, 1, 1}}, {36, {0, 1, 1, 1, 1, 1, 1}}, {51, {0, 1, 1, 1, 1, 1, 1}}, 
 {54, {0, 1, 1, 1, 1, 1, 1}}, {3, {1, 1, 1, 0, 1, 1, 1}}, {6, {1, 1, 1, 0, 1, 1, 1}}, {12, {1, 1, 1, 0, 1, 1, 1}}, {21, {1, 1, 1, 0, 1, 1, 1}}, {24, {1, 1, 1, 0, 1, 1, 1}}, 
 {30, {1, 1, 1, 0, 1, 1, 1}}, {39, {1, 1, 1, 0, 1, 1, 1}}, {42, {1, 1, 1, 0, 1, 1, 1}}, {48, {1, 1, 1, 0, 1, 1, 1}}, {57, {1, 1, 1, 0, 1, 1, 1}}, {60, {1, 1, 1, 0, 1, 1, 1}}, 
 {66, {1, 1, 1, 0, 1, 1, 1}}, {3, {1, 1, 1, 1, 1, 1, 1}}, {6, {1, 1, 1, 1, 1, 1, 1}}, {9, {1, 1, 1, 1, 1, 1, 1}}, {21, {1, 1, 1, 1, 1, 1, 1}}, {24, {1, 1, 1, 1, 1, 1, 1}}, 
 {27, {1, 1, 1, 1, 1, 1, 1}}, {39, {1, 1, 1, 1, 1, 1, 1}}, {42, {1, 1, 1, 1, 1, 1, 1}}, {45, {1, 1, 1, 1, 1, 1, 1}}, {57, {1, 1, 1, 1, 1, 1, 1}}, {60, {1, 1, 1, 1, 1, 1, 1}}, 
 {63, {1, 1, 1, 1, 1, 1, 1}}}


==> anc/SQED_SSAA_1L.m <==
(* 
Ancillary file for the manuscript. 
feynmanNumerators is a list of Feynman diagram 'numerators' (i.e. to obtain the respective Feynman diagram one needs to multiply by the propagators defined by the graph in the first entry).
mappedFeynmanDiagrams is a list of diagrams written in the global inverse propagator basis. The cancelation of the gauge parameter xi can be observed when adding up all diagrams.
Gauge invariance in leg 3 can be checked by using the rule gaugeRules[ep[3]].
*)

gaugeRules[ep[3]] = {IP[ep[3], p[1]] -> -IP[p[1], p[2]] - IP[p[2], p[3]], IP[ep[3], p[2]] -> IP[p[2], p[3]], IP[ep[3], p[3]] -> 0, IP[ep[3], p[4]] -> IP[p[1], p[2]], IP[ep[1], ep[3]] -> IP[ep[1], p[3]], IP[ep[2], ep[3]] -> IP[ep[2], p[3]], IP[ep[3], ep[4]] -> IP[ep[4], p[3]], Int[1, {0, 1, 1, 1, 0, -1, -1, 0}] -> -1/4*(Int[1, {0, 1, 0, 1, 0, 0, 0, 0}]*(-2*IP[ep[2], p[1]] - IP[ep[2], p[2]] - IP[ep[2], p[3]])) - Int[1, {0, 1, 1, 1, 0, -1, 0, 0}]*IP[p[1], p[2]], Int[1, {0, 1, 0, 1, 0, 0, 0, 0}] -> Int[1, {0, 1, 0, 1, 0, 0, 0, 0}], Int[1, {0, 1, 1, 1, 0, 0, -1, 0}] -> Int[1, {0, 1, 0, 1, 0, 0, 0, 0}]/2 - Int[1, {0, 1, 1, 1, 0, 0, 0, 0}]*IP[p[1], p[2]], Int[1, {0, 1, 1, 1, 0, -1, 0, 0}] -> Int[1, {0, 1, 1, 1, 0, -1, 0, 0}], Int[1, {0, 1, 1, 1, 0, 0, 0, 0}] -> Int[1, {0, 1, 1, 1, 0, 0, 0, 0}], Int[1, {1, 1, 1, 1, 0, -1, -1, 0}] -> -1/2*Int[8, {0, 1, 1, 1, -1, 0, 0, 0}] - Int[13, {0, 1, 1, 1, 0, 0, -1, 0}]/2 + (Int[8, {0, 1, 1, 1, 0, 0, 0, 0}]*(IP[ep[2], p[1]] + IP[ep[2], p[2]]))/2 + (Int[13, {0, 1, 1, 1, 0, 0, 0, 0}]*IP[ep[2], p[3]])/2 - Int[1, {1, 1, 1, 1, 0, -1, 0, 0}]*IP[p[1], p[2]], Int[1, {1, 1, 1, 1, 0, 0, -1, 0}] -> Int[8, {0, 1, 1, 1, 0, 0, 0, 0}]/2 - Int[13, {0, 1, 1, 1, 0, 0, 0, 0}]/2 - Int[1, {1, 1, 1, 1, 0, 0, 0, 0}]*IP[p[1], p[2]], Int[1, {1, 1, 1, 1, 0, -1, 0, 0}] -> Int[1, {1, 1, 1, 1, 0, -1, 0, 0}], Int[1, {1, 1, 1, 1, 0, 0, 0, 0}] -> Int[1, {1, 1, 1, 1, 0, 0, 0, 0}], Int[2, {0, 1, 0, 1, 0, 0, 0, 0}] -> Int[2, {0, 1, 0, 1, 0, 0, 0, 0}], Int[2, {0, 1, 1, 1, 0, -1, 0, 0}] -> Int[2, {0, 1, 1, 1, 0, -1, 0, 0}], Int[2, {0, 1, 1, 1, 0, 0, 0, 0}] -> Int[2, {0, 1, 1, 1, 0, 0, 0, 0}], Int[3, {1, 1, 1, 1, 0, -1, -1, 0}] -> Int[2, {0, 1, 1, 1, 0, -1, 0, 0}]/2 + Int[8, {0, 1, 1, 1, -1, 0, 0, 0}]/2 + (Int[8, {0, 1, 1, 1, 0, 0, 0, 0}]*(-IP[ep[2], p[1]] - IP[ep[2], p[2]]))/2 + (Int[2, {0, 1, 1, 1, 0, 0, 0, 0}]*IP[ep[2], p[3]])/2 + Int[3, {1, 1, 1, 1, 0, 0, -1, 0}]*(-IP[p[1], p[2]] - IP[p[2], p[3]]), Int[3, {1, 1, 1, 1, 0, -1, 0, 0}] -> Int[2, {0, 1, 1, 1, 0, 0, 0, 0}]/2 - Int[8, {0, 1, 1, 1, 0, 0, 0, 0}]/2 + Int[3, {1, 1, 1, 1, 0, 0, 0, 0}]*(-IP[p[1], p[2]] - IP[p[2], p[3]]), Int[3, {1, 1, 1, 1, 0, 0, -1, 0}] -> Int[3, {1, 1, 1, 1, 0, 0, -1, 0}], Int[3, {1, 1, 1, 1, 0, 0, 0, 0}] -> Int[3, {1, 1, 1, 1, 0, 0, 0, 0}], Int[4, {0, 1, 0, 1, 0, 0, 0, 0}] -> Int[4, {0, 1, 0, 1, 0, 0, 0, 0}], Int[4, {0, 1, 1, 1, 0, -1, 0, 0}] -> -1/2*Int[4, {0, 1, 0, 1, 0, 0, 0, 0}] + Int[4, {0, 1, 1, 1, 0, 0, 0, 0}]*(-IP[p[1], p[2]] - IP[p[2], p[3]]), Int[4, {0, 1, 1, 1, 0, 0, 0, 0}] -> Int[4, {0, 1, 1, 1, 0, 0, 0, 0}], Int[7, {0, 1, 1, 1, 0, 0, -1, 0}] -> Int[2, {0, 1, 0, 1, 0, 0, 0, 0}]/2 - Int[7, {0, 1, 1, 1, 0, 0, 0, 0}]*IP[p[1], p[2]], Int[7, {0, 1, 1, 1, 0, 0, 0, 0}] -> Int[7, {0, 1, 1, 1, 0, 0, 0, 0}], Int[8, {0, 1, 1, 1, 0, 0, 0, 0}] -> Int[8, {0, 1, 1, 1, 0, 0, 0, 0}], Int[13, {0, 1, 1, 1, 0, 0, -1, 0}] -> Int[13, {0, 1, 1, 1, 0, 0, -1, 0}], Int[13, {0, 1, 1, 1, 0, 0, 0, 0}] -> Int[13, {0, 1, 1, 1, 0, 0, 0, 0}]};

feynmanNumerators = {<|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1], l[2]}, {-l[2], p[3], -l[1], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1}, "Numerator" -> (-4*IP[ep[2], ep[3]] - (4*(-1 + xi)*IP[ep[2], l[1]]*IP[ep[3], l[1]])/IP[l[1], l[1]])*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1]}, {-l[1], l[2], l[3]}, {-l[3], p[3], -l[2], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "Numerator" -> (2*(IP[ep[2], l[1]] - IP[ep[2], p[1]])*((IP[ep[3], l[1]] + IP[ep[3], l[3]])*IP[l[2], l[2]] + (-1 + xi)*IP[ep[3], l[2]]*(IP[l[1], l[2]] + IP[l[2], l[3]]))*Q[1]^4)/IP[l[2], l[2]]|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[1], l[2]}, {-l[3], -l[1], p[4]}, {-l[2], p[2], p[3], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1, l[3] -> scalar1}, "Numerator" -> (2*IP[ep[2], ep[3]]*(-((-1 + xi)*IP[l[1], l[3]]*IP[l[1], p[1]]) - IP[l[1], p[1]]^2 + xi*IP[l[1], p[1]]^2 - IP[l[1], p[1]]*IP[l[1], p[2]] + xi*IP[l[1], p[1]]*IP[l[1], p[2]] + (-1 + xi)*IP[l[1], l[2]]*(IP[l[1], l[3]] - IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]) - IP[l[1], p[1]]*IP[l[1], p[3]] + xi*IP[l[1], p[1]]*IP[l[1], p[3]] + IP[l[1], l[1]]*IP[l[2], l[3]] - IP[l[1], l[1]]*IP[l[2], p[1]] - IP[l[1], l[1]]*IP[l[2], p[2]] - IP[l[1], l[1]]*IP[l[2], p[3]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]] + IP[l[1], l[1]]*IP[p[1], p[3]])*Q[1]^4)/IP[l[1], l[1]]|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[2], l[1]}, {-l[1], p[2], l[3]}, {-l[3], p[3], -l[2], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "Numerator" -> (2*(IP[ep[2], l[1]] + IP[ep[2], l[3]])*((IP[ep[3], l[1]] - IP[ep[3], p[1]])*IP[l[2], l[2]] + (-1 + xi)*IP[ep[3], l[2]]*(IP[l[1], l[2]] - IP[l[2], p[1]]))*Q[1]^4)/IP[l[2], l[2]]|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1]}, {-l[1], l[3], l[4]}, {-l[2], p[3], p[4]}, {-l[4], -l[3], l[2]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "Numerator" -> -(((IP[ep[2], l[1]] - IP[ep[2], p[1]])*(IP[ep[3], l[2]] - IP[ep[3], p[1]] - IP[ep[3], p[2]] - IP[ep[3], p[3]])*(IP[l[1], l[2]]*IP[l[3], l[3]] + IP[l[1], l[4]]*IP[l[3], l[3]] + IP[l[2], l[4]]*IP[l[3], l[3]] - IP[l[2], l[3]]*IP[l[3], l[4]] + xi*IP[l[2], l[3]]*IP[l[3], l[4]] - IP[l[3], l[4]]^2 + xi*IP[l[3], l[4]]^2 + (-1 + xi)*IP[l[1], l[3]]*(IP[l[2], l[3]] + IP[l[3], l[4]]) + IP[l[3], l[3]]*IP[l[4], l[4]])*Q[1]^4)/IP[l[3], l[3]])|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1]}, {-l[1], -l[3], l[4]}, {-l[2], l[3], p[4]}, {-l[4], p[3], l[2]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "Numerator" -> -(((IP[ep[2], l[1]] - IP[ep[2], p[1]])*(IP[ep[3], l[2]] + IP[ep[3], l[4]])*(IP[l[1], l[2]]*IP[l[3], l[3]] - IP[l[1], p[1]]*IP[l[3], l[3]] - IP[l[1], p[2]]*IP[l[3], l[3]] - IP[l[1], p[3]]*IP[l[3], l[3]] + IP[l[2], l[4]]*IP[l[3], l[3]] - IP[l[2], l[3]]*IP[l[3], l[4]] + xi*IP[l[2], l[3]]*IP[l[3], l[4]] + IP[l[3], l[4]]*IP[l[3], p[1]] - xi*IP[l[3], l[4]]*IP[l[3], p[1]] + IP[l[3], l[4]]*IP[l[3], p[2]] - xi*IP[l[3], l[4]]*IP[l[3], p[2]] + (-1 + xi)*IP[l[1], l[3]]*(IP[l[2], l[3]] - IP[l[3], p[1]] - IP[l[3], p[2]] - IP[l[3], p[3]]) + IP[l[3], l[4]]*IP[l[3], p[3]] - xi*IP[l[3], l[4]]*IP[l[3], p[3]] - IP[l[3], l[3]]*IP[l[4], p[1]] - IP[l[3], l[3]]*IP[l[4], p[2]] - IP[l[3], l[3]]*IP[l[4], p[3]])*Q[1]^4)/IP[l[3], l[3]])|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[1], l[2]}, {-l[2], p[2], l[4]}, {-l[3], -l[1], p[4]}, {-l[4], p[3], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[4] -> scalar1}, "Numerator" -> -(((IP[ep[2], l[2]] + IP[ep[2], l[4]])*(IP[ep[3], l[3]] + IP[ep[3], l[4]])*(-((-1 + xi)*IP[l[1], l[3]]*IP[l[1], p[1]]) - IP[l[1], p[1]]^2 + xi*IP[l[1], p[1]]^2 - IP[l[1], p[1]]*IP[l[1], p[2]] + xi*IP[l[1], p[1]]*IP[l[1], p[2]] + (-1 + xi)*IP[l[1], l[2]]*(IP[l[1], l[3]] - IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]) - IP[l[1], p[1]]*IP[l[1], p[3]] + xi*IP[l[1], p[1]]*IP[l[1], p[3]] + IP[l[1], l[1]]*IP[l[2], l[3]] - IP[l[1], l[1]]*IP[l[2], p[1]] - IP[l[1], l[1]]*IP[l[2], p[2]] - IP[l[1], l[1]]*IP[l[2], p[3]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]] + IP[l[1], l[1]]*IP[p[1], p[3]])*Q[1]^4)/IP[l[1], l[1]])|>};

mappedFeynmanDiagrams = {<|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1], l[2]}, {-l[2], p[3], -l[1], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1}, "InversePropagator" -> 4*((-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, -1}] + Int[4, {0, 1, 0, 1, 0, 0, 0, 0}]*IP[ep[2], ep[3]] + (-1 + xi)*(Int[4, {0, 1, 0, 2, 0, -1, 0, 0}]*IP[ep[2], p[2]] + (Int[4, {0, 1, 0, 2, 0, 0, 0, -1}] + Int[4, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[2], p[2]])*IP[ep[3], p[2]]))*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[3], l[1], l[2]}, {-l[2], p[2], -l[1], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1}, "InversePropagator" -> 4*((-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, -1}] + Int[2, {0, 1, 0, 1, 0, 0, 0, 0}]*IP[ep[2], ep[3]] + (-1 + xi)*(Int[2, {0, 1, 0, 2, 0, 0, 0, -1}]*IP[ep[2], p[3]] + (Int[2, {0, 1, 0, 2, 0, -1, 0, 0}] + Int[2, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[2], p[3]])*IP[ep[3], p[3]]))*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1]}, {-l[1], l[2], l[3]}, {-l[3], p[3], -l[2], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> -1/2*((2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(3*Int[4, {0, 1, 0, 1, 0, 0, 0, 0}]*(IP[ep[3], p[1]] + IP[ep[3], p[2]]) + 4*(-1 + xi)*(Int[4, {0, 1, 0, 2, 0, -1, 0, 0}] + Int[4, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[3], p[2]])*IP[p[1], p[2]])*Q[1]^4)/IP[p[1], p[2]]|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[3], l[1]}, {-l[1], l[2], l[3]}, {-l[3], p[2], -l[2], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> ((2*IP[ep[3], p[1]] + IP[ep[3], p[3]])*(-4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, 0}] - 4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[2], p[3]] + (3*Int[2, {0, 1, 0, 1, 0, 0, 0, 0}]*(IP[ep[2], p[1]] + IP[ep[2], p[3]]))/(IP[p[1], p[2]] + IP[p[2], p[3]]))*Q[1]^4)/2|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {-l[1], p[2], p[4]}, {-l[3], l[2], l[1]}, {p[1], p[3], -l[2], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> ((2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(-4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, -1}] - 4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[3], p[3]] + (3*Int[2, {0, 1, 0, 1, 0, 0, 0, 0}]*(IP[ep[3], p[1]] + IP[ep[3], p[3]]))/(IP[p[1], p[2]] + IP[p[2], p[3]]))*Q[1]^4)/2|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {-l[1], p[3], p[4]}, {-l[3], l[2], l[1]}, {p[1], p[2], -l[2], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> -1/2*((2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]])*(3*Int[4, {0, 1, 0, 1, 0, 0, 0, 0}]*(IP[ep[2], p[1]] + IP[ep[2], p[2]]) + 4*(-1 + xi)*(Int[4, {0, 1, 0, 2, 0, 0, 0, -1}] + Int[4, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[2], p[2]])*IP[p[1], p[2]])*Q[1]^4)/IP[p[1], p[2]]|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[1], l[2]}, {-l[3], -l[1], p[4]}, {-l[2], p[2], p[3], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> 2*IP[ep[2], ep[3]]*(Int[1, {0, 1, 0, 1, 0, 0, 0, 0}] + 4*Int[8, {0, 1, 1, 1, 0, 0, 0, 0}]*IP[p[2], p[3]])*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[2], l[1]}, {-l[1], p[2], l[3]}, {-l[3], p[3], -l[2], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> (-4*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, -1}] - 4*Int[13, {0, 1, 1, 1, -1, 0, -1, 0}] - 2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, 0}]*(-2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) + 2*Int[13, {0, 1, 1, 1, -1, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]]) - 4*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, -1}]*IP[ep[3], p[2]] + 2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] - IP[ep[2], p[2]])*IP[ep[3], p[2]] + 4*Int[13, {0, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) - 2*Int[13, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]))*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[2], l[1]}, {-l[1], p[3], l[3]}, {-l[3], p[2], -l[2], p[4]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> (-4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, -1}] - 4*Int[7, {0, 1, 1, 1, -1, 0, -1, 0}] + 4*Int[7, {0, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) - 4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, -1}]*IP[ep[2], p[3]] + 2*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[2], p[3]]*(2*IP[ep[3], p[1]] - IP[ep[3], p[3]]) - 2*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, 0}]*(-2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) + 2*Int[7, {0, 1, 1, 1, -1, 0, 0, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - 2*Int[7, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]))*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {-l[1], l[2], p[4]}, {-l[3], p[2], l[1]}, {p[1], p[3], -l[2], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> 2*(-2*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, -1}] - 2*Int[2, {0, 1, 1, 1, 0, -1, 0, -1}] + (-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, -1}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) + Int[2, {0, 1, 1, 1, 0, 0, 0, -1}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) - 2*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, 0}]*IP[ep[3], p[3]] + (-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*IP[ep[3], p[3]] + 2*Int[2, {0, 1, 1, 1, 0, -1, 0, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - Int[2, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]))*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {-l[1], l[2], p[4]}, {-l[3], p[3], l[1]}, {p[1], p[2], -l[2], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[2] -> photon, l[1] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> 2*(-2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, -1}] - 2*Int[4, {0, 1, 1, 1, 0, -1, 0, -1}] - 2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, 0}]*IP[ep[2], p[2]] + 2*Int[4, {0, 1, 1, 1, 0, -1, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]]) + (-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, -1}]*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) + Int[4, {0, 1, 1, 1, 0, 0, 0, -1}]*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) + (-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, 0}]*IP[ep[2], p[2]]*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) - Int[4, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]))*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1]}, {-l[1], l[3], l[4]}, {-l[2], p[3], p[4]}, {-l[4], -l[3], l[2]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> (2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]])*((-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, 0}] + Int[4, {0, 1, 0, 1, 0, 0, 0, 0}]/IP[p[1], p[2]])*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[3], l[1]}, {-l[1], l[3], l[4]}, {-l[2], p[2], p[4]}, {-l[4], -l[3], l[2]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> (2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]])*((-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}] - Int[2, {0, 1, 0, 1, 0, 0, 0, 0}]/(IP[p[1], p[2]] + IP[p[2], p[3]]))*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[2], l[1]}, {-l[1], -l[3], l[4]}, {-l[2], l[3], p[4]}, {-l[4], p[3], l[2]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> ((2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(Int[4, {0, 1, 0, 1, 0, 0, 0, 0}]*(IP[ep[3], p[1]] + IP[ep[3], p[2]] + IP[ep[3], p[3]]) + 2*(2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, 0}] - 2*Int[4, {0, 1, 1, 1, 0, -1, 0, 0}] - ((-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, 0}] - Int[4, {0, 1, 1, 1, 0, 0, 0, 0}])*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]))*IP[p[1], p[2]])*Q[1]^4)/(2*IP[p[1], p[2]])|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], p[3], l[1]}, {-l[1], -l[3], l[4]}, {-l[2], l[3], p[4]}, {-l[4], p[2], l[2]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> ((2*IP[ep[3], p[1]] + IP[ep[3], p[3]])*(4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, 0}] - 4*Int[2, {0, 1, 1, 1, 0, -1, 0, 0}] - 2*((-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}] - Int[2, {0, 1, 1, 1, 0, 0, 0, 0}])*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) - (Int[2, {0, 1, 0, 1, 0, 0, 0, 0}]*(IP[ep[2], p[1]] + IP[ep[2], p[2]] + IP[ep[2], p[3]]))/(IP[p[1], p[2]] + IP[p[2], p[3]]))*Q[1]^4)/2|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[3], l[2]}, {-l[1], p[2], p[4]}, {-l[2], p[3], l[4]}, {-l[4], -l[3], l[1]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> ((2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, -1}] - 4*Int[7, {0, 1, 1, 1, 0, 0, -1, 0}] - 2*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}]*(2*IP[ep[3], p[1]] - IP[ep[3], p[3]]) + 2*Int[7, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - (Int[2, {0, 1, 0, 1, 0, 0, 0, 0}]*IP[ep[3], p[1]])/(IP[p[1], p[2]] + IP[p[2], p[3]]))*Q[1]^4)/2|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[3], l[2]}, {-l[1], p[3], p[4]}, {-l[2], p[2], l[4]}, {-l[4], -l[3], l[1]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[3] -> photon, l[1] -> scalar1, l[2] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> ((2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]])*(4*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, -1}] - 4*Int[13, {0, 1, 1, 1, 0, 0, -1, 0}] - 2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] - IP[ep[2], p[2]]) + 2*Int[13, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]]) + (Int[4, {0, 1, 0, 1, 0, 0, 0, 0}]*IP[ep[2], p[1]])/IP[p[1], p[2]])*Q[1]^4)/2|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[1], l[2]}, {-l[2], p[2], l[4]}, {-l[3], -l[1], p[4]}, {-l[4], p[3], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> (-4*Int[1, {0, 1, 1, 1, 0, -1, -1, 0}] + 4*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, -1}] + 4*Int[4, {0, 1, 1, 1, 0, -1, 0, -1}] + 4*Int[13, {0, 1, 1, 1, -1, 0, -1, 0}] - 2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, -1, 0, 0}]*(2*IP[ep[2], p[1]] - IP[ep[2], p[2]]) + 2*Int[4, {0, 1, 1, 1, 0, -1, 0, 0}]*(-2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) + 2*Int[1, {0, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) - 2*Int[13, {0, 1, 1, 1, -1, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]]) - 2*(-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, -1}]*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) - 2*Int[4, {0, 1, 1, 1, 0, 0, 0, -1}]*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) + (-1 + xi)*Int[4, {0, 1, 0, 2, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] - IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) + Int[4, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] - IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) + 2*Int[1, {0, 1, 1, 1, 0, -1, 0, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - Int[1, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - 2*Int[13, {0, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + 3*IP[ep[3], p[3]]) + Int[13, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + 3*IP[ep[3], p[3]]) - 16*Int[1, {1, 1, 1, 1, 0, -1, -1, 0}]*IP[p[2], p[3]] + 8*Int[1, {1, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*IP[p[2], p[3]] + 8*Int[1, {1, 1, 1, 1, 0, -1, 0, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]])*IP[p[2], p[3]] - 4*Int[1, {1, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]])*IP[p[2], p[3]])*Q[1]^4|>, <|"Graph" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, {p[1], l[1], l[2]}, {-l[2], p[3], l[4]}, {-l[3], -l[1], p[4]}, {-l[4], p[2], l[3]}}, "Flavor" -> {p[3] -> photon, p[2] -> photon, p[1] -> scalar1, p[4] -> scalar1bar, l[1] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> (-4*Int[1, {0, 1, 1, 1, 0, -1, -1, 0}] + 4*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, -1}] + 4*Int[2, {0, 1, 1, 1, 0, -1, 0, -1}] + 4*Int[7, {0, 1, 1, 1, -1, 0, -1, 0}] + 2*Int[1, {0, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) - 2*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, -1}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) - 2*Int[2, {0, 1, 1, 1, 0, 0, 0, -1}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]]) - 2*Int[7, {0, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[2], p[1]] + 3*IP[ep[2], p[2]] + 2*IP[ep[2], p[3]]) - 2*(-1 + xi)*Int[2, {0, 1, 0, 2, 0, -1, 0, 0}]*(2*IP[ep[3], p[1]] - IP[ep[3], p[3]]) + (-1 + xi)*Int[2, {0, 1, 0, 2, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] - IP[ep[3], p[3]]) + Int[2, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] - IP[ep[3], p[3]]) + 2*Int[2, {0, 1, 1, 1, 0, -1, 0, 0}]*(-2*IP[ep[3], p[1]] + IP[ep[3], p[3]]) + 2*Int[1, {0, 1, 1, 1, 0, -1, 0, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - 2*Int[7, {0, 1, 1, 1, -1, 0, 0, 0}]*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - Int[1, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) + Int[7, {0, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + 3*IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(2*IP[ep[3], p[1]] + 2*IP[ep[3], p[2]] + IP[ep[3], p[3]]) - 16*Int[3, {1, 1, 1, 1, 0, -1, -1, 0}]*IP[p[2], p[3]] + 8*Int[3, {1, 1, 1, 1, 0, -1, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*IP[p[2], p[3]] + 8*Int[3, {1, 1, 1, 1, 0, 0, -1, 0}]*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]])*IP[p[2], p[3]] - 4*Int[3, {1, 1, 1, 1, 0, 0, 0, 0}]*(2*IP[ep[2], p[1]] + IP[ep[2], p[2]] + 2*IP[ep[2], p[3]])*(2*IP[ep[3], p[1]] + IP[ep[3], p[3]])*IP[p[2], p[3]])*Q[1]^4|>};

==> anc/SQED_SSSS_1L.m <==
(* 
Ancillary file for the manuscript. 
feynmanNumerators is a list of Feynman diagram 'numerators' (i.e. to obtain the respective Feynman diagram one needs to multiply by the propagators defined by the graph in the first entry).
mappedFeynmanDiagrams is a list of diagrams written in the global inverse propagator basis. The cancelation of the gauge parameter xi can be observed when adding up all diagrams.
*)

feynmanNumerators = {<|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2], p[1]}, {p[3], -l[1], -l[2], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon}, "Numerator" -> (-2*I)*(-2 + dim + 2*xi + ((-1 + xi)^2*IP[l[1], l[2]]^2)/(IP[l[1], l[1]]*IP[l[2], l[2]]))*Q[1]^2*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[2], -l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[1] -> scalar1}, "Numerator" -> (2*I)*(IP[l[1], l[1]] + IP[l[1], p[1]] - IP[l[1], p[4]] + ((-1 + xi)*(IP[l[1], l[2]] + IP[l[2], p[1]])*(IP[l[1], l[2]] - IP[l[2], p[4]]))/IP[l[2], l[2]] + ((-1 + xi)^2*IP[l[2], l[3]]*(IP[l[1], l[2]] + IP[l[2], p[1]])*(IP[l[1], l[3]] - IP[l[3], p[4]]))/(IP[l[2], l[2]]*IP[l[3], l[3]]) + ((-1 + xi)*(IP[l[1], l[3]] + IP[l[3], p[1]])*(IP[l[1], l[3]] - IP[l[3], p[4]]))/IP[l[3], l[3]] - IP[p[1], p[4]])*Q[1]^2*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[4], -l[1], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> scalar2, l[4] -> scalar2}, "Numerator" -> ((-I)*(IP[l[1], l[3]]*IP[l[1], p[1]] - xi*IP[l[1], l[3]]*IP[l[1], p[1]] + IP[l[1], l[4]]*IP[l[1], p[1]] - xi*IP[l[1], l[4]]*IP[l[1], p[1]] - IP[l[1], l[3]]*IP[l[1], p[4]] + xi*IP[l[1], l[3]]*IP[l[1], p[4]] - IP[l[1], l[4]]*IP[l[1], p[4]] + xi*IP[l[1], l[4]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[l[3], p[4]] - IP[l[1], l[1]]*IP[l[4], p[1]] + IP[l[1], l[1]]*IP[l[4], p[4]])*(IP[l[2], l[3]]*IP[l[2], l[4]] - xi*IP[l[2], l[3]]*IP[l[2], l[4]] - (-1 + xi)*IP[l[2], p[2]]*(IP[l[2], l[4]] - IP[l[2], p[3]]) - IP[l[2], l[3]]*IP[l[2], p[3]] + xi*IP[l[2], l[3]]*IP[l[2], p[3]] - IP[l[2], l[2]]*IP[l[3], l[4]] + IP[l[2], l[2]]*IP[l[3], p[3]] - IP[l[2], l[2]]*IP[l[4], p[2]] + IP[l[2], l[2]]*IP[p[2], p[3]])*Q[1]*Q[2]^3)/(IP[l[1], l[1]]*IP[l[2], l[2]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[2]}, {-l[2], l[1], p[1]}, {p[3], -l[4], l[3]}, {-l[3], -l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[2] -> scalar1, l[3] -> scalar2}, "Numerator" -> ((-I)*(-(IP[l[1], l[2]]*IP[l[1], l[3]]) + xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(-IP[l[1], l[3]] - IP[l[1], p[2]]) - IP[l[1], l[2]]*IP[l[1], p[2]] + xi*IP[l[1], l[2]]*IP[l[1], p[2]] + IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[2]] + IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]])*(-(IP[l[2], l[4]]*IP[l[3], l[4]]) + xi*IP[l[2], l[4]]*IP[l[3], l[4]] + IP[l[2], l[3]]*IP[l[4], l[4]] - IP[l[2], p[3]]*IP[l[4], l[4]] - IP[l[3], p[4]]*IP[l[4], l[4]] - (-1 + xi)*IP[l[4], p[3]]*(IP[l[2], l[4]] - IP[l[4], p[4]]) - (-1 + xi)*IP[l[3], l[4]]*IP[l[4], p[4]] + IP[l[4], l[4]]*IP[p[3], p[4]])*Q[1]^2*Q[2]^2)/(IP[l[1], l[1]]*IP[l[4], l[4]])|>};

mappedFeynmanDiagrams = {<|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2], p[1]}, {p[3], -l[1], -l[2], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon}, "InversePropagator" -> ((-3 + 2*dim + 2*xi + xi^2)*Int[1, {0, 1, 0, 1}] - 4*(-1 + xi)^2*Int[1, {0, 1, 0, 2}]*IP[p[2], p[3]] + 2*(-1 + xi)^2*Int[1, {0, 2, 0, 2}]*IP[p[2], p[3]]^2)*Q[1]^2*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[2], -l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[1] -> scalar1}, "InversePropagator" -> (-((1 + xi)^2*Int[1, {0, 1, 0, 1}]) + 4*(-1 + xi)^2*Int[1, {0, 1, 0, 2}]*IP[p[2], p[3]] + 2*Int[8, {0, 1, 1, 1}]*IP[p[2], p[3]] - 2*(-1 + xi)^2*Int[1, {0, 2, 0, 2}]*IP[p[2], p[3]]^2)*Q[1]^2*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[3], l[1]}, {-l[1], l[2], p[2]}, {p[4], -l[2], -l[3], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[1] -> scalar2}, "InversePropagator" -> (-((1 + xi)^2*Int[1, {0, 1, 0, 1}]) + 4*(-1 + xi)^2*Int[1, {0, 1, 0, 2}]*IP[p[2], p[3]] + 2*Int[1, {0, 1, 1, 1}]*IP[p[2], p[3]] - 2*(-1 + xi)^2*Int[1, {0, 2, 0, 2}]*IP[p[2], p[3]]^2)*Q[1]^2*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[3], -l[2], l[4]}, {-l[4], -l[1], l[3]}, {p[3], l[2], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> 0|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[2], p[2]}, {-l[3], -l[2], l[4]}, {-l[4], -l[1], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> 0|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[4], -l[1], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> -4*(Int[1, {-1, 1, 1, 1}] + Int[1, {0, 1, 1, 1}]*IP[p[2], p[3]])*Q[1]*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[2], l[4]}, {-l[3], l[2], p[1]}, {-l[4], -l[1], l[3]}, {p[3], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> -4*(Int[8, {-1, 1, 1, 1}] + Int[8, {0, 1, 1, 1}]*IP[p[2], p[3]])*Q[1]^3*Q[2]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[2]}, {-l[2], l[1], p[1]}, {p[3], -l[4], l[3]}, {-l[3], -l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[2] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> (Int[1, {-1, 1, 1, 1}] + (-1 + xi)^2*Int[1, {-1, 2, -1, 2}] + 2*xi*Int[1, {0, 1, 0, 1}] + Int[4, {0, 1, 0, 1}] + Int[8, {-1, 1, 1, 1}] - 8*Int[1, {0, 1, 1, 1}]*IP[p[1], p[2]] + 4*Int[4, {0, 1, 1, 1}]*IP[p[1], p[2]] - 8*Int[8, {0, 1, 1, 1}]*IP[p[1], p[2]] + 4*Int[13, {0, 1, 1, 1}]*IP[p[1], p[2]] + 16*Int[1, {1, 1, 1, 1}]*IP[p[1], p[2]]^2 - 4*(-1 + xi)*Int[1, {0, 1, 0, 2}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]]))*Q[1]^2*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[2], l[4]}, {-l[4], -l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[1] -> scalar1, l[4] -> scalar2}, "InversePropagator" -> (-Int[1, {-1, 1, 1, 1}] - (-1 + xi)^2*Int[1, {-1, 2, -1, 2}] + (1 + xi^2)*Int[1, {0, 1, 0, 1}] + Int[2, {0, 1, 0, 1}] - Int[8, {-1, 1, 1, 1}] + 2*(-1 + xi)^2*Int[1, {0, 2, 0, 2}]*IP[p[2], p[3]]^2 - 4*Int[2, {0, 1, 1, 1}]*(IP[p[1], p[2]] + IP[p[2], p[3]]) - 4*Int[7, {0, 1, 1, 1}]*(IP[p[1], p[2]] + IP[p[2], p[3]]) + 16*Int[3, {1, 1, 1, 1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2 + Int[1, {0, 1, 1, 1}]*(8*IP[p[1], p[2]] + 6*IP[p[2], p[3]]) + Int[8, {0, 1, 1, 1}]*(8*IP[p[1], p[2]] + 6*IP[p[2], p[3]]) - 4*(-1 + xi)*Int[1, {0, 1, 0, 2}]*(-2*IP[p[1], p[2]] + (-2 + xi)*IP[p[2], p[3]]))*Q[1]^2*Q[2]^2|>};

==> anc/SQED_SSSS_2L.m <==
(* 
Ancillary file for the manuscript. 

feynmanNumerators is a list of Feynman diagram 'numerators' (i.e. to obtain the respective Feynman diagram one needs to multiply by the propagators defined by the graph in the first entry).

mappedFeynmanDiagrams is a list of diagrams written in the global inverse propagator basis. The cancelation of the gauge parameter xi can be observed when adding up all diagrams.
*)

feynmanNumerators = {<|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2], p[1]}, {p[3], -l[2], -l[3], l[4]}, {-l[4], -l[1], l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> 8*(dim + 3*(-1 + xi) + ((-1 + xi)^2*IP[l[1], l[2]]^2)/(IP[l[1], l[1]]*IP[l[2], l[2]]) + ((-1 + xi)^2*IP[l[2], l[3]]^2)/(IP[l[2], l[2]]*IP[l[3], l[3]]) + ((-1 + xi)^2*IP[l[1], l[3]]*(IP[l[1], l[3]] + ((-1 + xi)*IP[l[1], l[2]]*IP[l[2], l[3]])/IP[l[2], l[2]]))/(IP[l[1], l[1]]*IP[l[3], l[3]]))*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[1]}, {-l[4], l[3], l[1]}, {p[4], -l[5], -l[2], l[4]}, {p[3], l[5], -l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> 4*(-IP[l[1], l[1]] - IP[l[1], l[4]] - IP[l[1], p[1]] + ((-1 + xi)*IP[l[2], l[4]]*(-IP[l[1], l[2]] - IP[l[2], p[1]]))/IP[l[2], l[2]] - ((-1 + xi)*IP[l[1], l[2]]*(IP[l[1], l[2]] + IP[l[2], p[1]]))/IP[l[2], l[2]] + ((-1 + xi)^2*IP[l[2], l[3]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[3]] + IP[l[3], l[4]]))/(IP[l[2], l[2]]*IP[l[3], l[3]]) + ((-1 + xi)*(IP[l[1], l[3]] + IP[l[3], l[4]])*(-IP[l[1], l[3]] - IP[l[3], p[1]]))/IP[l[3], l[3]] - IP[l[4], p[1]] + ((-1 + xi)^3*IP[l[2], l[5]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[3]] + IP[l[3], l[4]])*IP[l[3], l[5]])/(IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[5], l[5]]) + ((-1 + xi)^2*IP[l[2], l[5]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[5]] + IP[l[4], l[5]]))/(IP[l[2], l[2]]*IP[l[5], l[5]]) + ((-1 + xi)^2*(IP[l[1], l[3]] + IP[l[3], l[4]])*IP[l[3], l[5]]*(-IP[l[1], l[5]] - IP[l[5], p[1]]))/(IP[l[3], l[3]]*IP[l[5], l[5]]) + ((-1 + xi)*(IP[l[1], l[5]] + IP[l[4], l[5]])*(-IP[l[1], l[5]] - IP[l[5], p[1]]))/IP[l[5], l[5]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[1]}, {-l[4], l[3], l[1]}, {p[4], -l[5], -l[3], l[4]}, {p[3], -l[2], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> 4*(-IP[l[1], l[1]] - IP[l[1], l[4]] - IP[l[1], p[1]] + ((-1 + xi)*IP[l[2], l[4]]*(-IP[l[1], l[2]] - IP[l[2], p[1]]))/IP[l[2], l[2]] - ((-1 + xi)*IP[l[1], l[2]]*(IP[l[1], l[2]] + IP[l[2], p[1]]))/IP[l[2], l[2]] + ((-1 + xi)^2*IP[l[2], l[3]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[3]] + IP[l[3], l[4]]))/(IP[l[2], l[2]]*IP[l[3], l[3]]) + ((-1 + xi)*(IP[l[1], l[3]] + IP[l[3], l[4]])*(-IP[l[1], l[3]] - IP[l[3], p[1]]))/IP[l[3], l[3]] - IP[l[4], p[1]] + ((-1 + xi)^3*IP[l[2], l[5]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[3]] + IP[l[3], l[4]])*IP[l[3], l[5]])/(IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[5], l[5]]) + ((-1 + xi)^2*IP[l[2], l[5]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[5]] + IP[l[4], l[5]]))/(IP[l[2], l[2]]*IP[l[5], l[5]]) + ((-1 + xi)^2*(IP[l[1], l[3]] + IP[l[3], l[4]])*IP[l[3], l[5]]*(-IP[l[1], l[5]] - IP[l[5], p[1]]))/(IP[l[3], l[3]]*IP[l[5], l[5]]) + ((-1 + xi)*(IP[l[1], l[5]] + IP[l[4], l[5]])*(-IP[l[1], l[5]] - IP[l[5], p[1]]))/IP[l[5], l[5]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[3], -l[1], l[2]}, {p[3], -l[4], -l[5], l[3]}, {-l[2], l[4], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(IP[l[1], l[2]]*IP[l[1], p[1]] - xi*IP[l[1], l[2]]*IP[l[1], p[1]] + IP[l[1], l[3]]*IP[l[1], p[1]] - xi*IP[l[1], l[3]]*IP[l[1], p[1]] - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[3]]*IP[l[1], p[4]] + xi*IP[l[1], l[3]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], p[1]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[l[3], p[4]])*((-1 + xi)^2*IP[l[4], l[5]]^2 + (-2 + dim + 2*xi)*IP[l[4], l[4]]*IP[l[5], l[5]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], -l[4], -l[5], l[2]}, {p[3], l[4], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*((-1 + xi)^2*IP[l[4], l[5]]^2 + (-2 + dim + 2*xi)*IP[l[4], l[4]]*IP[l[5], l[5]])*(IP[l[1], l[2]]*IP[l[1], l[3]] - xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(IP[l[1], l[3]] - IP[l[1], p[4]]) - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[4]])*Q[1]^4*Q[2]^2)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[1]}, {-l[4], l[3], p[2]}, {p[4], l[5], -l[3], l[1]}, {p[3], -l[2], -l[5], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> 4*(-IP[l[1], l[4]] - IP[l[1], p[2]] + ((-1 + xi)*IP[l[2], l[4]]*(-IP[l[1], l[2]] - IP[l[2], p[1]]))/IP[l[2], l[2]] - ((-1 + xi)*(IP[l[1], l[2]] + IP[l[2], p[1]])*IP[l[2], p[2]])/IP[l[2], l[2]] - ((-1 + xi)^2*IP[l[2], l[3]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(-IP[l[3], l[4]] - IP[l[3], p[2]]))/(IP[l[2], l[2]]*IP[l[3], l[3]]) - ((-1 + xi)*(-IP[l[1], l[3]] - IP[l[3], p[1]])*(-IP[l[3], l[4]] - IP[l[3], p[2]]))/IP[l[3], l[3]] - IP[l[4], p[1]] - ((-1 + xi)^3*IP[l[2], l[5]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*IP[l[3], l[5]]*(-IP[l[3], l[4]] - IP[l[3], p[2]]))/(IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[5], l[5]]) - ((-1 + xi)^2*IP[l[3], l[5]]*(-IP[l[3], l[4]] - IP[l[3], p[2]])*(-IP[l[1], l[5]] - IP[l[5], p[1]]))/(IP[l[3], l[3]]*IP[l[5], l[5]]) - ((-1 + xi)^2*IP[l[2], l[5]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(-IP[l[4], l[5]] - IP[l[5], p[2]]))/(IP[l[2], l[2]]*IP[l[5], l[5]]) - ((-1 + xi)*(-IP[l[1], l[5]] - IP[l[5], p[1]])*(-IP[l[4], l[5]] - IP[l[5], p[2]]))/IP[l[5], l[5]] - IP[p[1], p[2]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[2], l[1], p[1]}, {-l[3], -l[1], p[2]}, {p[4], l[4], l[5], l[2]}, {p[3], -l[4], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (-2*((-1 + xi)^2*IP[l[4], l[5]]^2 + (-2 + dim + 2*xi)*IP[l[4], l[4]]*IP[l[5], l[5]])*(-(IP[l[1], l[2]]*IP[l[1], l[3]]) + xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(-IP[l[1], l[3]] - IP[l[1], p[2]]) - IP[l[1], l[2]]*IP[l[1], p[2]] + xi*IP[l[1], l[2]]*IP[l[1], p[2]] + IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[2]] + IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]])*Q[1]^3*Q[2]^3)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[3], -l[4], l[5]}, {-l[5], -l[2], l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> 4*(-IP[l[1], l[1]] - IP[l[1], p[1]] + IP[l[1], p[4]] + ((-1 + xi)*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[2]] - IP[l[2], p[4]]))/IP[l[2], l[2]] + ((-1 + xi)^2*IP[l[2], l[3]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[3]] - IP[l[3], p[4]]))/(IP[l[2], l[2]]*IP[l[3], l[3]]) + ((-1 + xi)*(-IP[l[1], l[3]] - IP[l[3], p[1]])*(IP[l[1], l[3]] - IP[l[3], p[4]]))/IP[l[3], l[3]] + ((-1 + xi)^3*IP[l[2], l[4]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*IP[l[3], l[4]]*(IP[l[1], l[3]] - IP[l[3], p[4]]))/(IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[4], l[4]]) + ((-1 + xi)^2*IP[l[3], l[4]]*(IP[l[1], l[3]] - IP[l[3], p[4]])*(-IP[l[1], l[4]] - IP[l[4], p[1]]))/(IP[l[3], l[3]]*IP[l[4], l[4]]) + ((-1 + xi)^2*IP[l[2], l[4]]*(-IP[l[1], l[2]] - IP[l[2], p[1]])*(IP[l[1], l[4]] - IP[l[4], p[4]]))/(IP[l[2], l[2]]*IP[l[4], l[4]]) + ((-1 + xi)*(-IP[l[1], l[4]] - IP[l[4], p[1]])*(IP[l[1], l[4]] - IP[l[4], p[4]]))/IP[l[4], l[4]] + IP[p[1], p[4]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[3], l[2], p[2]}, {p[3], -l[2], l[4], l[5]}, {-l[5], -l[1], -l[4], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> 4*(-(((-1 + xi)*IP[l[1], p[2]]*(IP[l[1], p[1]] - IP[l[1], p[4]]))/IP[l[1], l[1]]) + ((-1 + xi)*IP[l[1], l[3]]*(-IP[l[1], p[1]] + IP[l[1], p[4]]))/IP[l[1], l[1]] - ((-1 + xi)^2*IP[l[1], l[2]]*(-IP[l[1], p[1]] + IP[l[1], p[4]])*(-IP[l[2], l[3]] - IP[l[2], p[2]]))/(IP[l[1], l[1]]*IP[l[2], l[2]]) - ((-1 + xi)*(-IP[l[2], l[3]] - IP[l[2], p[2]])*(-IP[l[2], p[1]] + IP[l[2], p[4]]))/IP[l[2], l[2]] - IP[l[3], p[1]] + IP[l[3], p[4]] - ((-1 + xi)^3*IP[l[1], l[4]]*(-IP[l[1], p[1]] + IP[l[1], p[4]])*IP[l[2], l[4]]*(-IP[l[2], l[3]] - IP[l[2], p[2]]))/(IP[l[1], l[1]]*IP[l[2], l[2]]*IP[l[4], l[4]]) - ((-1 + xi)^2*IP[l[1], l[4]]*(-IP[l[1], p[1]] + IP[l[1], p[4]])*(-IP[l[3], l[4]] - IP[l[4], p[2]]))/(IP[l[1], l[1]]*IP[l[4], l[4]]) - ((-1 + xi)^2*IP[l[2], l[4]]*(-IP[l[2], l[3]] - IP[l[2], p[2]])*(-IP[l[4], p[1]] + IP[l[4], p[4]]))/(IP[l[2], l[2]]*IP[l[4], l[4]]) - ((-1 + xi)*(-IP[l[3], l[4]] - IP[l[4], p[2]])*(-IP[l[4], p[1]] + IP[l[4], p[4]]))/IP[l[4], l[4]] - IP[p[1], p[2]] + IP[p[2], p[4]])*Q[1]*Q[2]^5|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[3]}, {-l[1], l[2], p[1]}, {-l[3], -l[5], l[6]}, {-l[6], l[5], l[1]}, {p[3], -l[2], -l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (-2*(IP[l[1], l[3]]*IP[l[5], l[5]] + IP[l[1], l[6]]*IP[l[5], l[5]] + IP[l[3], l[6]]*IP[l[5], l[5]] - IP[l[3], l[5]]*IP[l[5], l[6]] + xi*IP[l[3], l[5]]*IP[l[5], l[6]] - IP[l[5], l[6]]^2 + xi*IP[l[5], l[6]]^2 + (-1 + xi)*IP[l[1], l[5]]*(IP[l[3], l[5]] + IP[l[5], l[6]]) + IP[l[5], l[5]]*IP[l[6], l[6]])*(IP[l[1], l[4]]*IP[l[2], l[2]]*IP[l[3], l[4]] - xi*IP[l[1], l[4]]*IP[l[2], l[2]]*IP[l[3], l[4]] - IP[l[1], l[2]]*IP[l[2], l[4]]*IP[l[3], l[4]] + 2*xi*IP[l[1], l[2]]*IP[l[2], l[4]]*IP[l[3], l[4]] - xi^2*IP[l[1], l[2]]*IP[l[2], l[4]]*IP[l[3], l[4]] - IP[l[2], l[4]]*IP[l[2], p[1]]*IP[l[3], l[4]] + 2*xi*IP[l[2], l[4]]*IP[l[2], p[1]]*IP[l[3], l[4]] - xi^2*IP[l[2], l[4]]*IP[l[2], p[1]]*IP[l[3], l[4]] - IP[l[1], l[3]]*IP[l[2], l[2]]*IP[l[4], l[4]] + IP[l[1], p[4]]*IP[l[2], l[2]]*IP[l[4], l[4]] + IP[l[1], l[2]]*IP[l[2], l[3]]*IP[l[4], l[4]] - xi*IP[l[1], l[2]]*IP[l[2], l[3]]*IP[l[4], l[4]] + IP[l[2], l[3]]*IP[l[2], p[1]]*IP[l[4], l[4]] - xi*IP[l[2], l[3]]*IP[l[2], p[1]]*IP[l[4], l[4]] - IP[l[1], l[2]]*IP[l[2], p[4]]*IP[l[4], l[4]] + xi*IP[l[1], l[2]]*IP[l[2], p[4]]*IP[l[4], l[4]] - IP[l[2], p[1]]*IP[l[2], p[4]]*IP[l[4], l[4]] + xi*IP[l[2], p[1]]*IP[l[2], p[4]]*IP[l[4], l[4]] - IP[l[2], l[2]]*IP[l[3], p[1]]*IP[l[4], l[4]] - (-1 + xi)*IP[l[2], l[2]]*IP[l[4], p[1]]*(IP[l[3], l[4]] - IP[l[4], p[4]]) - (-1 + xi)*(-(IP[l[1], l[4]]*IP[l[2], l[2]]) + (-1 + xi)*IP[l[2], l[4]]*(-IP[l[1], l[2]] - IP[l[2], p[1]]))*IP[l[4], p[4]] + IP[l[2], l[2]]*IP[l[4], l[4]]*IP[p[1], p[4]])*Q[1]^4*Q[2]^2)/(IP[l[2], l[2]]*IP[l[4], l[4]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[3]}, {-l[2], l[1], p[1]}, {-l[3], -l[1], l[5]}, {-l[5], l[6], l[2]}, {p[3], -l[4], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (-2*(IP[l[1], l[2]]*IP[l[1], l[3]] - xi*IP[l[1], l[2]]*IP[l[1], l[3]] + IP[l[1], l[2]]*IP[l[1], l[5]] - xi*IP[l[1], l[2]]*IP[l[1], l[5]] + IP[l[1], l[3]]*IP[l[1], p[1]] - xi*IP[l[1], l[3]]*IP[l[1], p[1]] + IP[l[1], l[5]]*IP[l[1], p[1]] - xi*IP[l[1], l[5]]*IP[l[1], p[1]] - IP[l[1], l[1]]*IP[l[2], l[3]] - IP[l[1], l[1]]*IP[l[2], l[5]] - IP[l[1], l[1]]*IP[l[3], p[1]] - IP[l[1], l[1]]*IP[l[5], p[1]])*((-1 + xi)*IP[l[2], l[6]]*(IP[l[3], l[6]]*IP[l[4], l[4]] + (-1 + xi)*IP[l[4], l[6]]*(IP[l[3], l[4]] - IP[l[4], p[4]])) - IP[l[3], l[6]]*IP[l[4], l[4]]*IP[l[5], l[6]] + xi*IP[l[3], l[6]]*IP[l[4], l[4]]*IP[l[5], l[6]] + IP[l[3], l[4]]*IP[l[4], l[6]]*IP[l[5], l[6]] - 2*xi*IP[l[3], l[4]]*IP[l[4], l[6]]*IP[l[5], l[6]] + xi^2*IP[l[3], l[4]]*IP[l[4], l[6]]*IP[l[5], l[6]] - IP[l[4], l[6]]*IP[l[4], p[4]]*IP[l[5], l[6]] + 2*xi*IP[l[4], l[6]]*IP[l[4], p[4]]*IP[l[5], l[6]] - xi^2*IP[l[4], l[6]]*IP[l[4], p[4]]*IP[l[5], l[6]] - IP[l[2], l[4]]*IP[l[3], l[4]]*IP[l[6], l[6]] + xi*IP[l[2], l[4]]*IP[l[3], l[4]]*IP[l[6], l[6]] + IP[l[2], l[3]]*IP[l[4], l[4]]*IP[l[6], l[6]] - IP[l[2], p[4]]*IP[l[4], l[4]]*IP[l[6], l[6]] + IP[l[3], l[5]]*IP[l[4], l[4]]*IP[l[6], l[6]] - IP[l[3], l[4]]*IP[l[4], l[5]]*IP[l[6], l[6]] + xi*IP[l[3], l[4]]*IP[l[4], l[5]]*IP[l[6], l[6]] + IP[l[2], l[4]]*IP[l[4], p[4]]*IP[l[6], l[6]] - xi*IP[l[2], l[4]]*IP[l[4], p[4]]*IP[l[6], l[6]] + IP[l[4], l[5]]*IP[l[4], p[4]]*IP[l[6], l[6]] - xi*IP[l[4], l[5]]*IP[l[4], p[4]]*IP[l[6], l[6]] - IP[l[4], l[4]]*IP[l[5], p[4]]*IP[l[6], l[6]] - (-1 + xi)*IP[l[4], l[4]]*(IP[l[2], l[6]] + IP[l[5], l[6]])*IP[l[6], p[4]])*Q[1]^4*Q[2]^2)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[6], l[6]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], l[6], l[4]}, {-l[4], l[5], l[2]}, {p[3], -l[5], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (-2*(-(IP[l[4], l[6]]^2*IP[l[5], l[5]]) + xi*IP[l[4], l[6]]^2*IP[l[5], l[5]] + (-1 + xi)*IP[l[2], l[6]]*(IP[l[3], l[6]] + IP[l[4], l[6]])*IP[l[5], l[5]] + IP[l[2], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] - 2*xi*IP[l[2], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] + xi^2*IP[l[2], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] + IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] - 2*xi*IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] + xi^2*IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] + (-1 + xi)*IP[l[3], l[6]]*(IP[l[4], l[6]]*IP[l[5], l[5]] + (-1 + xi)*(IP[l[2], l[5]] + IP[l[4], l[5]])*IP[l[5], l[6]]) - IP[l[2], l[5]]*IP[l[3], l[5]]*IP[l[6], l[6]] + xi*IP[l[2], l[5]]*IP[l[3], l[5]]*IP[l[6], l[6]] - IP[l[2], l[5]]*IP[l[4], l[5]]*IP[l[6], l[6]] + xi*IP[l[2], l[5]]*IP[l[4], l[5]]*IP[l[6], l[6]] - IP[l[3], l[5]]*IP[l[4], l[5]]*IP[l[6], l[6]] + xi*IP[l[3], l[5]]*IP[l[4], l[5]]*IP[l[6], l[6]] - IP[l[4], l[5]]^2*IP[l[6], l[6]] + xi*IP[l[4], l[5]]^2*IP[l[6], l[6]] + IP[l[2], l[3]]*IP[l[5], l[5]]*IP[l[6], l[6]] + IP[l[2], l[4]]*IP[l[5], l[5]]*IP[l[6], l[6]] + IP[l[3], l[4]]*IP[l[5], l[5]]*IP[l[6], l[6]] + IP[l[4], l[4]]*IP[l[5], l[5]]*IP[l[6], l[6]])*(IP[l[1], l[2]]*IP[l[1], l[3]] - xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(IP[l[1], l[3]] - IP[l[1], p[4]]) - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[4]])*Q[1]^4*Q[2]^2)/(IP[l[1], l[1]]*IP[l[5], l[5]]*IP[l[6], l[6]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[2], l[3], p[2]}, {-l[4], l[6], l[2]}, {-l[5], -l[1], l[4]}, {p[3], -l[3], -l[6], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(IP[l[1], l[4]]*IP[l[1], p[1]] - xi*IP[l[1], l[4]]*IP[l[1], p[1]] + IP[l[1], l[5]]*IP[l[1], p[1]] - xi*IP[l[1], l[5]]*IP[l[1], p[1]] - IP[l[1], l[4]]*IP[l[1], p[4]] + xi*IP[l[1], l[4]]*IP[l[1], p[4]] - IP[l[1], l[5]]*IP[l[1], p[4]] + xi*IP[l[1], l[5]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[4], p[1]] + IP[l[1], l[1]]*IP[l[4], p[4]] - IP[l[1], l[1]]*IP[l[5], p[1]] + IP[l[1], l[1]]*IP[l[5], p[4]])*(-((-1 + xi)*IP[l[2], l[6]]^2*IP[l[3], l[3]]) - IP[l[2], l[3]]*IP[l[3], l[6]]*IP[l[4], l[6]] + 2*xi*IP[l[2], l[3]]*IP[l[3], l[6]]*IP[l[4], l[6]] - xi^2*IP[l[2], l[3]]*IP[l[3], l[6]]*IP[l[4], l[6]] - IP[l[3], l[6]]*IP[l[3], p[2]]*IP[l[4], l[6]] + 2*xi*IP[l[3], l[6]]*IP[l[3], p[2]]*IP[l[4], l[6]] - xi^2*IP[l[3], l[6]]*IP[l[3], p[2]]*IP[l[4], l[6]] + (-1 + xi)*IP[l[2], l[6]]*(-((-1 + xi)*IP[l[2], l[3]]*IP[l[3], l[6]]) - (-1 + xi)*IP[l[3], l[6]]*IP[l[3], p[2]] - IP[l[3], l[3]]*IP[l[4], l[6]]) + IP[l[2], l[3]]^2*IP[l[6], l[6]] - xi*IP[l[2], l[3]]^2*IP[l[6], l[6]] - IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[6], l[6]] - IP[l[2], l[4]]*IP[l[3], l[3]]*IP[l[6], l[6]] - IP[l[2], p[2]]*IP[l[3], l[3]]*IP[l[6], l[6]] + IP[l[2], l[3]]*IP[l[3], l[4]]*IP[l[6], l[6]] - xi*IP[l[2], l[3]]*IP[l[3], l[4]]*IP[l[6], l[6]] + IP[l[2], l[3]]*IP[l[3], p[2]]*IP[l[6], l[6]] - xi*IP[l[2], l[3]]*IP[l[3], p[2]]*IP[l[6], l[6]] + IP[l[3], l[4]]*IP[l[3], p[2]]*IP[l[6], l[6]] - xi*IP[l[3], l[4]]*IP[l[3], p[2]]*IP[l[6], l[6]] - IP[l[3], l[3]]*IP[l[4], p[2]]*IP[l[6], l[6]] - (-1 + xi)*IP[l[3], l[3]]*(IP[l[2], l[6]] + IP[l[4], l[6]])*IP[l[6], p[2]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[3], l[3]]*IP[l[6], l[6]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[2], l[3], p[2]}, {-l[4], -l[1], l[2]}, {-l[6], l[5], l[4]}, {p[3], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(IP[l[1], l[2]]*IP[l[1], p[1]] - xi*IP[l[1], l[2]]*IP[l[1], p[1]] + IP[l[1], l[4]]*IP[l[1], p[1]] - xi*IP[l[1], l[4]]*IP[l[1], p[1]] - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[4]]*IP[l[1], p[4]] + xi*IP[l[1], l[4]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], p[1]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[4], p[1]] + IP[l[1], l[1]]*IP[l[4], p[4]])*(-(IP[l[2], l[3]]*IP[l[3], l[5]]*IP[l[4], l[5]]) + 2*xi*IP[l[2], l[3]]*IP[l[3], l[5]]*IP[l[4], l[5]] - xi^2*IP[l[2], l[3]]*IP[l[3], l[5]]*IP[l[4], l[5]] - IP[l[3], l[5]]*IP[l[3], p[2]]*IP[l[4], l[5]] + 2*xi*IP[l[3], l[5]]*IP[l[3], p[2]]*IP[l[4], l[5]] - xi^2*IP[l[3], l[5]]*IP[l[3], p[2]]*IP[l[4], l[5]] - IP[l[2], l[4]]*IP[l[3], l[3]]*IP[l[5], l[5]] - IP[l[2], l[6]]*IP[l[3], l[3]]*IP[l[5], l[5]] + IP[l[2], l[3]]*IP[l[3], l[4]]*IP[l[5], l[5]] - xi*IP[l[2], l[3]]*IP[l[3], l[4]]*IP[l[5], l[5]] + IP[l[2], l[3]]*IP[l[3], l[6]]*IP[l[5], l[5]] - xi*IP[l[2], l[3]]*IP[l[3], l[6]]*IP[l[5], l[5]] + IP[l[3], l[4]]*IP[l[3], p[2]]*IP[l[5], l[5]] - xi*IP[l[3], l[4]]*IP[l[3], p[2]]*IP[l[5], l[5]] + IP[l[3], l[6]]*IP[l[3], p[2]]*IP[l[5], l[5]] - xi*IP[l[3], l[6]]*IP[l[3], p[2]]*IP[l[5], l[5]] - IP[l[3], l[3]]*IP[l[4], p[2]]*IP[l[5], l[5]] - IP[l[2], l[3]]*IP[l[3], l[5]]*IP[l[5], l[6]] + 2*xi*IP[l[2], l[3]]*IP[l[3], l[5]]*IP[l[5], l[6]] - xi^2*IP[l[2], l[3]]*IP[l[3], l[5]]*IP[l[5], l[6]] - IP[l[3], l[5]]*IP[l[3], p[2]]*IP[l[5], l[6]] + 2*xi*IP[l[3], l[5]]*IP[l[3], p[2]]*IP[l[5], l[6]] - xi^2*IP[l[3], l[5]]*IP[l[3], p[2]]*IP[l[5], l[6]] - (-1 + xi)*IP[l[2], l[5]]*IP[l[3], l[3]]*(IP[l[4], l[5]] + IP[l[5], l[6]]) - (-1 + xi)*IP[l[3], l[3]]*(IP[l[4], l[5]] + IP[l[5], l[6]])*IP[l[5], p[2]] - IP[l[3], l[3]]*IP[l[5], l[5]]*IP[l[6], p[2]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[3], l[3]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[6], l[5]}, {-l[1], l[2], p[1]}, {-l[5], -l[3], l[1]}, {-l[4], l[3], p[2]}, {p[3], -l[2], -l[6], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(-(IP[l[1], l[4]]*IP[l[3], l[3]]) - IP[l[1], p[2]]*IP[l[3], l[3]] + IP[l[1], l[3]]*IP[l[3], l[4]] - xi*IP[l[1], l[3]]*IP[l[3], l[4]] + IP[l[3], l[4]]*IP[l[3], l[5]] - xi*IP[l[3], l[4]]*IP[l[3], l[5]] - (-1 + xi)*(IP[l[1], l[3]] + IP[l[3], l[5]])*IP[l[3], p[2]] - IP[l[3], l[3]]*IP[l[4], l[5]] - IP[l[3], l[3]]*IP[l[5], p[2]])*(IP[l[1], l[6]]*IP[l[2], l[2]]*IP[l[5], l[6]] - xi*IP[l[1], l[6]]*IP[l[2], l[2]]*IP[l[5], l[6]] - IP[l[1], l[2]]*IP[l[2], l[6]]*IP[l[5], l[6]] + 2*xi*IP[l[1], l[2]]*IP[l[2], l[6]]*IP[l[5], l[6]] - xi^2*IP[l[1], l[2]]*IP[l[2], l[6]]*IP[l[5], l[6]] - IP[l[2], l[6]]*IP[l[2], p[1]]*IP[l[5], l[6]] + 2*xi*IP[l[2], l[6]]*IP[l[2], p[1]]*IP[l[5], l[6]] - xi^2*IP[l[2], l[6]]*IP[l[2], p[1]]*IP[l[5], l[6]] - IP[l[1], l[5]]*IP[l[2], l[2]]*IP[l[6], l[6]] + IP[l[1], p[4]]*IP[l[2], l[2]]*IP[l[6], l[6]] + IP[l[1], l[2]]*IP[l[2], l[5]]*IP[l[6], l[6]] - xi*IP[l[1], l[2]]*IP[l[2], l[5]]*IP[l[6], l[6]] + IP[l[2], l[5]]*IP[l[2], p[1]]*IP[l[6], l[6]] - xi*IP[l[2], l[5]]*IP[l[2], p[1]]*IP[l[6], l[6]] - IP[l[1], l[2]]*IP[l[2], p[4]]*IP[l[6], l[6]] + xi*IP[l[1], l[2]]*IP[l[2], p[4]]*IP[l[6], l[6]] - IP[l[2], p[1]]*IP[l[2], p[4]]*IP[l[6], l[6]] + xi*IP[l[2], p[1]]*IP[l[2], p[4]]*IP[l[6], l[6]] - IP[l[2], l[2]]*IP[l[5], p[1]]*IP[l[6], l[6]] - (-1 + xi)*IP[l[2], l[2]]*IP[l[6], p[1]]*(IP[l[5], l[6]] - IP[l[6], p[4]]) - (-1 + xi)*(-(IP[l[1], l[6]]*IP[l[2], l[2]]) + (-1 + xi)*IP[l[2], l[6]]*(-IP[l[1], l[2]] - IP[l[2], p[1]]))*IP[l[6], p[4]] + IP[l[2], l[2]]*IP[l[6], l[6]]*IP[p[1], p[4]])*Q[1]^3*Q[2]^3)/(IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[6], l[6]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[2], l[1], p[1]}, {-l[4], l[6], l[2]}, {-l[3], -l[1], p[2]}, {p[3], -l[5], -l[6], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(-(IP[l[4], l[6]]^2*IP[l[5], l[5]]) + xi*IP[l[4], l[6]]^2*IP[l[5], l[5]] + IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] - 2*xi*IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] + xi^2*IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] + (-1 + xi)*IP[l[2], l[6]]*(IP[l[4], l[6]]*IP[l[5], l[5]] + (-1 + xi)*IP[l[5], l[6]]*(IP[l[4], l[5]] - IP[l[5], p[4]])) - IP[l[4], l[6]]*IP[l[5], l[6]]*IP[l[5], p[4]] + 2*xi*IP[l[4], l[6]]*IP[l[5], l[6]]*IP[l[5], p[4]] - xi^2*IP[l[4], l[6]]*IP[l[5], l[6]]*IP[l[5], p[4]] - IP[l[2], l[5]]*IP[l[4], l[5]]*IP[l[6], l[6]] + xi*IP[l[2], l[5]]*IP[l[4], l[5]]*IP[l[6], l[6]] - IP[l[4], l[5]]^2*IP[l[6], l[6]] + xi*IP[l[4], l[5]]^2*IP[l[6], l[6]] + IP[l[2], l[4]]*IP[l[5], l[5]]*IP[l[6], l[6]] - IP[l[2], p[4]]*IP[l[5], l[5]]*IP[l[6], l[6]] + IP[l[4], l[4]]*IP[l[5], l[5]]*IP[l[6], l[6]] - IP[l[4], p[4]]*IP[l[5], l[5]]*IP[l[6], l[6]] + IP[l[2], l[5]]*IP[l[5], p[4]]*IP[l[6], l[6]] - xi*IP[l[2], l[5]]*IP[l[5], p[4]]*IP[l[6], l[6]] + IP[l[4], l[5]]*IP[l[5], p[4]]*IP[l[6], l[6]] - xi*IP[l[4], l[5]]*IP[l[5], p[4]]*IP[l[6], l[6]] - (-1 + xi)*(IP[l[2], l[6]] + IP[l[4], l[6]])*IP[l[5], l[5]]*IP[l[6], p[4]])*(-(IP[l[1], l[2]]*IP[l[1], l[3]]) + xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(-IP[l[1], l[3]] - IP[l[1], p[2]]) - IP[l[1], l[2]]*IP[l[1], p[2]] + xi*IP[l[1], l[2]]*IP[l[1], p[2]] + IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[2]] + IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]])*Q[1]^3*Q[2]^3)/(IP[l[1], l[1]]*IP[l[5], l[5]]*IP[l[6], l[6]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {-l[4], l[5], p[2]}, {-l[6], -l[2], l[4]}, {p[3], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (-2*(-(IP[l[1], l[4]]*IP[l[2], l[2]]) - IP[l[1], l[6]]*IP[l[2], l[2]] + IP[l[1], l[2]]*IP[l[2], l[4]] - xi*IP[l[1], l[2]]*IP[l[2], l[4]] + IP[l[1], l[2]]*IP[l[2], l[6]] - xi*IP[l[1], l[2]]*IP[l[2], l[6]] + IP[l[2], l[4]]*IP[l[2], p[1]] - xi*IP[l[2], l[4]]*IP[l[2], p[1]] + IP[l[2], l[6]]*IP[l[2], p[1]] - xi*IP[l[2], l[6]]*IP[l[2], p[1]] - IP[l[2], l[2]]*IP[l[4], p[1]] - IP[l[2], l[2]]*IP[l[6], p[1]])*(-(IP[l[1], l[5]]*IP[l[3], l[3]]*IP[l[4], l[5]]) + xi*IP[l[1], l[5]]*IP[l[3], l[3]]*IP[l[4], l[5]] + IP[l[1], l[3]]*IP[l[3], l[5]]*IP[l[4], l[5]] - 2*xi*IP[l[1], l[3]]*IP[l[3], l[5]]*IP[l[4], l[5]] + xi^2*IP[l[1], l[3]]*IP[l[3], l[5]]*IP[l[4], l[5]] - IP[l[3], l[5]]*IP[l[3], p[4]]*IP[l[4], l[5]] + 2*xi*IP[l[3], l[5]]*IP[l[3], p[4]]*IP[l[4], l[5]] - xi^2*IP[l[3], l[5]]*IP[l[3], p[4]]*IP[l[4], l[5]] + IP[l[1], l[4]]*IP[l[3], l[3]]*IP[l[5], l[5]] + IP[l[1], p[2]]*IP[l[3], l[3]]*IP[l[5], l[5]] - IP[l[1], l[3]]*IP[l[3], l[4]]*IP[l[5], l[5]] + xi*IP[l[1], l[3]]*IP[l[3], l[4]]*IP[l[5], l[5]] - IP[l[1], l[3]]*IP[l[3], p[2]]*IP[l[5], l[5]] + xi*IP[l[1], l[3]]*IP[l[3], p[2]]*IP[l[5], l[5]] + IP[l[3], l[4]]*IP[l[3], p[4]]*IP[l[5], l[5]] - xi*IP[l[3], l[4]]*IP[l[3], p[4]]*IP[l[5], l[5]] + IP[l[3], p[2]]*IP[l[3], p[4]]*IP[l[5], l[5]] - xi*IP[l[3], p[2]]*IP[l[3], p[4]]*IP[l[5], l[5]] - IP[l[3], l[3]]*IP[l[4], p[4]]*IP[l[5], l[5]] - (-1 + xi)*IP[l[3], l[3]]*IP[l[4], l[5]]*IP[l[5], p[4]] + (-1 + xi)*IP[l[5], p[2]]*(IP[l[1], l[5]]*IP[l[3], l[3]] + (-1 + xi)*IP[l[3], l[5]]*(IP[l[1], l[3]] - IP[l[3], p[4]]) - IP[l[3], l[3]]*IP[l[5], p[4]]) - IP[l[3], l[3]]*IP[l[5], l[5]]*IP[p[2], p[4]])*Q[1]^2*Q[2]^4)/(IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[2]}, {-l[2], l[1], p[1]}, {-l[3], -l[1], p[2]}, {-l[6], l[5], l[3]}, {p[3], -l[4], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(IP[l[2], l[4]]*IP[l[3], l[5]]*IP[l[4], l[5]] - 2*xi*IP[l[2], l[4]]*IP[l[3], l[5]]*IP[l[4], l[5]] + xi^2*IP[l[2], l[4]]*IP[l[3], l[5]]*IP[l[4], l[5]] - IP[l[3], l[5]]*IP[l[4], l[5]]*IP[l[4], p[4]] + 2*xi*IP[l[3], l[5]]*IP[l[4], l[5]]*IP[l[4], p[4]] - xi^2*IP[l[3], l[5]]*IP[l[4], l[5]]*IP[l[4], p[4]] - IP[l[2], l[4]]*IP[l[3], l[4]]*IP[l[5], l[5]] + xi*IP[l[2], l[4]]*IP[l[3], l[4]]*IP[l[5], l[5]] + IP[l[2], l[3]]*IP[l[4], l[4]]*IP[l[5], l[5]] + IP[l[2], l[6]]*IP[l[4], l[4]]*IP[l[5], l[5]] - IP[l[3], p[4]]*IP[l[4], l[4]]*IP[l[5], l[5]] - IP[l[2], l[4]]*IP[l[4], l[6]]*IP[l[5], l[5]] + xi*IP[l[2], l[4]]*IP[l[4], l[6]]*IP[l[5], l[5]] + IP[l[3], l[4]]*IP[l[4], p[4]]*IP[l[5], l[5]] - xi*IP[l[3], l[4]]*IP[l[4], p[4]]*IP[l[5], l[5]] + IP[l[4], l[6]]*IP[l[4], p[4]]*IP[l[5], l[5]] - xi*IP[l[4], l[6]]*IP[l[4], p[4]]*IP[l[5], l[5]] + IP[l[2], l[4]]*IP[l[4], l[5]]*IP[l[5], l[6]] - 2*xi*IP[l[2], l[4]]*IP[l[4], l[5]]*IP[l[5], l[6]] + xi^2*IP[l[2], l[4]]*IP[l[4], l[5]]*IP[l[5], l[6]] - IP[l[4], l[5]]*IP[l[4], p[4]]*IP[l[5], l[6]] + 2*xi*IP[l[4], l[5]]*IP[l[4], p[4]]*IP[l[5], l[6]] - xi^2*IP[l[4], l[5]]*IP[l[4], p[4]]*IP[l[5], l[6]] + (-1 + xi)*IP[l[2], l[5]]*IP[l[4], l[4]]*(IP[l[3], l[5]] + IP[l[5], l[6]]) - (-1 + xi)*IP[l[4], l[4]]*(IP[l[3], l[5]] + IP[l[5], l[6]])*IP[l[5], p[4]] - IP[l[4], l[4]]*IP[l[5], l[5]]*IP[l[6], p[4]])*(-(IP[l[1], l[2]]*IP[l[1], l[3]]) + xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(-IP[l[1], l[3]] - IP[l[1], p[2]]) - IP[l[1], l[2]]*IP[l[1], p[2]] + xi*IP[l[1], l[2]]*IP[l[1], p[2]] + IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[2]] + IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]])*Q[1]^2*Q[2]^4)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[4], l[5]}, {-l[2], l[3], p[2]}, {-l[6], -l[4], l[2]}, {-l[5], -l[1], -l[3], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(IP[l[2], l[5]]*IP[l[4], l[4]] - IP[l[2], p[3]]*IP[l[4], l[4]] - IP[l[2], l[4]]*IP[l[4], l[5]] + xi*IP[l[2], l[4]]*IP[l[4], l[5]] - IP[l[4], l[5]]*IP[l[4], l[6]] + xi*IP[l[4], l[5]]*IP[l[4], l[6]] - (-1 + xi)*(IP[l[2], l[4]] + IP[l[4], l[6]])*IP[l[4], p[3]] + IP[l[4], l[4]]*IP[l[5], l[6]] - IP[l[4], l[4]]*IP[l[6], p[3]])*(IP[l[1], l[3]]*IP[l[1], p[1]]*IP[l[2], l[3]] - 2*xi*IP[l[1], l[3]]*IP[l[1], p[1]]*IP[l[2], l[3]] + xi^2*IP[l[1], l[3]]*IP[l[1], p[1]]*IP[l[2], l[3]] - IP[l[1], l[3]]*IP[l[1], p[4]]*IP[l[2], l[3]] + 2*xi*IP[l[1], l[3]]*IP[l[1], p[4]]*IP[l[2], l[3]] - xi^2*IP[l[1], l[3]]*IP[l[1], p[4]]*IP[l[2], l[3]] - IP[l[1], l[2]]*IP[l[1], p[1]]*IP[l[3], l[3]] + xi*IP[l[1], l[2]]*IP[l[1], p[1]]*IP[l[3], l[3]] - IP[l[1], p[1]]*IP[l[1], p[2]]*IP[l[3], l[3]] + xi*IP[l[1], p[1]]*IP[l[1], p[2]]*IP[l[3], l[3]] + IP[l[1], l[2]]*IP[l[1], p[4]]*IP[l[3], l[3]] - xi*IP[l[1], l[2]]*IP[l[1], p[4]]*IP[l[3], l[3]] + IP[l[1], p[2]]*IP[l[1], p[4]]*IP[l[3], l[3]] - xi*IP[l[1], p[2]]*IP[l[1], p[4]]*IP[l[3], l[3]] + IP[l[1], l[1]]*IP[l[2], p[1]]*IP[l[3], l[3]] - IP[l[1], l[1]]*IP[l[2], p[4]]*IP[l[3], l[3]] - (-1 + xi)*IP[l[1], l[1]]*IP[l[3], p[1]]*(-IP[l[2], l[3]] - IP[l[3], p[2]]) + IP[l[1], l[1]]*IP[l[2], l[3]]*IP[l[3], p[4]] - xi*IP[l[1], l[1]]*IP[l[2], l[3]]*IP[l[3], p[4]] - (-1 + xi)*IP[l[3], p[2]]*((-1 + xi)*IP[l[1], l[3]]*(-IP[l[1], p[1]] + IP[l[1], p[4]]) + IP[l[1], l[1]]*IP[l[3], p[4]]) + IP[l[1], l[1]]*IP[l[3], l[3]]*IP[p[1], p[2]] - IP[l[1], l[1]]*IP[l[3], l[3]]*IP[p[2], p[4]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[3], l[3]]*IP[l[4], l[4]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[6], l[5], l[3]}, {-l[4], -l[1], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(-(IP[l[1], l[5]]*IP[l[1], p[1]]*IP[l[3], l[5]]) + 2*xi*IP[l[1], l[5]]*IP[l[1], p[1]]*IP[l[3], l[5]] - xi^2*IP[l[1], l[5]]*IP[l[1], p[1]]*IP[l[3], l[5]] + IP[l[1], l[5]]*IP[l[1], p[4]]*IP[l[3], l[5]] - 2*xi*IP[l[1], l[5]]*IP[l[1], p[4]]*IP[l[3], l[5]] + xi^2*IP[l[1], l[5]]*IP[l[1], p[4]]*IP[l[3], l[5]] + IP[l[1], l[3]]*IP[l[1], p[1]]*IP[l[5], l[5]] - xi*IP[l[1], l[3]]*IP[l[1], p[1]]*IP[l[5], l[5]] + IP[l[1], l[6]]*IP[l[1], p[1]]*IP[l[5], l[5]] - xi*IP[l[1], l[6]]*IP[l[1], p[1]]*IP[l[5], l[5]] - IP[l[1], l[3]]*IP[l[1], p[4]]*IP[l[5], l[5]] + xi*IP[l[1], l[3]]*IP[l[1], p[4]]*IP[l[5], l[5]] - IP[l[1], l[6]]*IP[l[1], p[4]]*IP[l[5], l[5]] + xi*IP[l[1], l[6]]*IP[l[1], p[4]]*IP[l[5], l[5]] - IP[l[1], l[1]]*IP[l[3], p[1]]*IP[l[5], l[5]] + IP[l[1], l[1]]*IP[l[3], p[4]]*IP[l[5], l[5]] - IP[l[1], l[5]]*IP[l[1], p[1]]*IP[l[5], l[6]] + 2*xi*IP[l[1], l[5]]*IP[l[1], p[1]]*IP[l[5], l[6]] - xi^2*IP[l[1], l[5]]*IP[l[1], p[1]]*IP[l[5], l[6]] + IP[l[1], l[5]]*IP[l[1], p[4]]*IP[l[5], l[6]] - 2*xi*IP[l[1], l[5]]*IP[l[1], p[4]]*IP[l[5], l[6]] + xi^2*IP[l[1], l[5]]*IP[l[1], p[4]]*IP[l[5], l[6]] - (-1 + xi)*IP[l[1], l[1]]*(IP[l[3], l[5]] + IP[l[5], l[6]])*IP[l[5], p[1]] + (-1 + xi)*IP[l[1], l[1]]*(IP[l[3], l[5]] + IP[l[5], l[6]])*IP[l[5], p[4]] - IP[l[1], l[1]]*IP[l[5], l[5]]*IP[l[6], p[1]] + IP[l[1], l[1]]*IP[l[5], l[5]]*IP[l[6], p[4]])*(IP[l[2], l[3]]*IP[l[2], l[4]] - xi*IP[l[2], l[3]]*IP[l[2], l[4]] - (-1 + xi)*IP[l[2], p[2]]*(IP[l[2], l[4]] - IP[l[2], p[3]]) - IP[l[2], l[3]]*IP[l[2], p[3]] + xi*IP[l[2], l[3]]*IP[l[2], p[3]] - IP[l[2], l[2]]*IP[l[3], l[4]] + IP[l[2], l[2]]*IP[l[3], p[3]] - IP[l[2], l[2]]*IP[l[4], p[2]] + IP[l[2], l[2]]*IP[p[2], p[3]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[2], l[2]]*IP[l[5], l[5]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {p[3], l[6], l[4]}, {-l[4], l[5], p[2]}, {-l[3], -l[5], -l[6], l[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (2*(IP[l[1], l[2]]*IP[l[1], l[3]] - xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(IP[l[1], l[3]] - IP[l[1], p[4]]) - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[4]])*(IP[l[4], l[6]]^2*IP[l[5], l[5]] - xi*IP[l[4], l[6]]^2*IP[l[5], l[5]] - IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] + 2*xi*IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] - xi^2*IP[l[4], l[5]]*IP[l[4], l[6]]*IP[l[5], l[6]] - IP[l[4], l[6]]*IP[l[5], l[6]]*IP[l[5], p[2]] + 2*xi*IP[l[4], l[6]]*IP[l[5], l[6]]*IP[l[5], p[2]] - xi^2*IP[l[4], l[6]]*IP[l[5], l[6]]*IP[l[5], p[2]] + IP[l[4], l[5]]^2*IP[l[6], l[6]] - xi*IP[l[4], l[5]]^2*IP[l[6], l[6]] - IP[l[4], l[4]]*IP[l[5], l[5]]*IP[l[6], l[6]] - IP[l[4], p[2]]*IP[l[5], l[5]]*IP[l[6], l[6]] + IP[l[4], p[3]]*IP[l[5], l[5]]*IP[l[6], l[6]] + IP[l[4], l[5]]*IP[l[5], p[2]]*IP[l[6], l[6]] - xi*IP[l[4], l[5]]*IP[l[5], p[2]]*IP[l[6], l[6]] - IP[l[4], l[5]]*IP[l[5], p[3]]*IP[l[6], l[6]] + xi*IP[l[4], l[5]]*IP[l[5], p[3]]*IP[l[6], l[6]] - IP[l[5], p[2]]*IP[l[5], p[3]]*IP[l[6], l[6]] + xi*IP[l[5], p[2]]*IP[l[5], p[3]]*IP[l[6], l[6]] - (-1 + xi)*IP[l[5], l[5]]*IP[l[6], p[2]]*(IP[l[4], l[6]] - IP[l[6], p[3]]) - (-1 + xi)*(-(IP[l[4], l[6]]*IP[l[5], l[5]]) + (-1 + xi)*IP[l[5], l[6]]*(-IP[l[4], l[5]] - IP[l[5], p[2]]))*IP[l[6], p[3]] + IP[l[5], l[5]]*IP[l[6], l[6]]*IP[p[2], p[3]])*Q[1]^4*Q[2]^2)/(IP[l[1], l[1]]*IP[l[5], l[5]]*IP[l[6], l[6]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[5], l[4]}, {-l[3], l[2], p[2]}, {-l[4], -l[2], l[6]}, {-l[6], -l[1], l[7]}, {-l[7], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -(((IP[l[2], l[3]]*IP[l[2], l[4]] - xi*IP[l[2], l[3]]*IP[l[2], l[4]] + IP[l[2], l[3]]*IP[l[2], l[6]] - xi*IP[l[2], l[3]]*IP[l[2], l[6]] + IP[l[2], l[4]]*IP[l[2], p[2]] - xi*IP[l[2], l[4]]*IP[l[2], p[2]] + IP[l[2], l[6]]*IP[l[2], p[2]] - xi*IP[l[2], l[6]]*IP[l[2], p[2]] - IP[l[2], l[2]]*IP[l[3], l[4]] - IP[l[2], l[2]]*IP[l[3], l[6]] - IP[l[2], l[2]]*IP[l[4], p[2]] - IP[l[2], l[2]]*IP[l[6], p[2]])*((-1 + xi)*IP[l[3], l[5]]*IP[l[4], l[5]] + IP[l[3], l[4]]*IP[l[5], l[5]] - IP[l[3], p[3]]*IP[l[5], l[5]] + IP[l[4], l[7]]*IP[l[5], l[5]] - IP[l[4], l[5]]*IP[l[5], l[7]] + xi*IP[l[4], l[5]]*IP[l[5], l[7]] - (-1 + xi)*(IP[l[3], l[5]] + IP[l[5], l[7]])*IP[l[5], p[3]] - IP[l[5], l[5]]*IP[l[7], p[3]])*(IP[l[1], l[6]]*IP[l[1], p[1]] - xi*IP[l[1], l[6]]*IP[l[1], p[1]] + IP[l[1], l[7]]*IP[l[1], p[1]] - xi*IP[l[1], l[7]]*IP[l[1], p[1]] - IP[l[1], l[6]]*IP[l[1], p[4]] + xi*IP[l[1], l[6]]*IP[l[1], p[4]] - IP[l[1], l[7]]*IP[l[1], p[4]] + xi*IP[l[1], l[7]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[6], p[1]] + IP[l[1], l[1]]*IP[l[6], p[4]] - IP[l[1], l[1]]*IP[l[7], p[1]] + IP[l[1], l[1]]*IP[l[7], p[4]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[2], l[2]]*IP[l[5], l[5]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[5], l[4]}, {-l[2], l[3], p[2]}, {-l[4], -l[3], l[7]}, {-l[6], -l[1], l[2]}, {-l[7], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -(((IP[l[1], l[2]]*IP[l[1], p[1]] - xi*IP[l[1], l[2]]*IP[l[1], p[1]] + IP[l[1], l[6]]*IP[l[1], p[1]] - xi*IP[l[1], l[6]]*IP[l[1], p[1]] - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[6]]*IP[l[1], p[4]] + xi*IP[l[1], l[6]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], p[1]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[6], p[1]] + IP[l[1], l[1]]*IP[l[6], p[4]])*(-(IP[l[2], l[4]]*IP[l[3], l[3]]) - IP[l[2], l[7]]*IP[l[3], l[3]] + IP[l[2], l[3]]*IP[l[3], l[4]] - xi*IP[l[2], l[3]]*IP[l[3], l[4]] + IP[l[2], l[3]]*IP[l[3], l[7]] - xi*IP[l[2], l[3]]*IP[l[3], l[7]] + IP[l[3], l[4]]*IP[l[3], p[2]] - xi*IP[l[3], l[4]]*IP[l[3], p[2]] + IP[l[3], l[7]]*IP[l[3], p[2]] - xi*IP[l[3], l[7]]*IP[l[3], p[2]] - IP[l[3], l[3]]*IP[l[4], p[2]] - IP[l[3], l[3]]*IP[l[7], p[2]])*(IP[l[4], l[6]]*IP[l[5], l[5]] + IP[l[4], l[7]]*IP[l[5], l[5]] - IP[l[4], l[5]]*IP[l[5], l[6]] + xi*IP[l[4], l[5]]*IP[l[5], l[6]] - IP[l[4], l[5]]*IP[l[5], l[7]] + xi*IP[l[4], l[5]]*IP[l[5], l[7]] + IP[l[5], l[6]]*IP[l[5], p[3]] - xi*IP[l[5], l[6]]*IP[l[5], p[3]] + IP[l[5], l[7]]*IP[l[5], p[3]] - xi*IP[l[5], l[7]]*IP[l[5], p[3]] - IP[l[5], l[5]]*IP[l[6], p[3]] - IP[l[5], l[5]]*IP[l[7], p[3]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[3], l[3]]*IP[l[5], l[5]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[4], -l[7], l[6]}, {-l[5], l[7], l[3]}, {-l[6], -l[1], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -(((IP[l[1], l[5]]*IP[l[1], p[1]] - xi*IP[l[1], l[5]]*IP[l[1], p[1]] + IP[l[1], l[6]]*IP[l[1], p[1]] - xi*IP[l[1], l[6]]*IP[l[1], p[1]] - IP[l[1], l[5]]*IP[l[1], p[4]] + xi*IP[l[1], l[5]]*IP[l[1], p[4]] - IP[l[1], l[6]]*IP[l[1], p[4]] + xi*IP[l[1], l[6]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[5], p[1]] + IP[l[1], l[1]]*IP[l[5], p[4]] - IP[l[1], l[1]]*IP[l[6], p[1]] + IP[l[1], l[1]]*IP[l[6], p[4]])*((-1 + xi)*IP[l[4], l[7]]*IP[l[5], l[7]] - IP[l[5], l[7]]*IP[l[6], l[7]] + xi*IP[l[5], l[7]]*IP[l[6], l[7]] + (-1 + xi)*IP[l[3], l[7]]*(IP[l[4], l[7]] + IP[l[6], l[7]]) + IP[l[3], l[4]]*IP[l[7], l[7]] + IP[l[3], l[6]]*IP[l[7], l[7]] + IP[l[4], l[5]]*IP[l[7], l[7]] + IP[l[5], l[6]]*IP[l[7], l[7]])*(IP[l[2], l[3]]*IP[l[2], l[4]] - xi*IP[l[2], l[3]]*IP[l[2], l[4]] - (-1 + xi)*IP[l[2], p[2]]*(IP[l[2], l[4]] - IP[l[2], p[3]]) - IP[l[2], l[3]]*IP[l[2], p[3]] + xi*IP[l[2], l[3]]*IP[l[2], p[3]] - IP[l[2], l[2]]*IP[l[3], l[4]] + IP[l[2], l[2]]*IP[l[3], p[3]] - IP[l[2], l[2]]*IP[l[4], p[2]] + IP[l[2], l[2]]*IP[p[2], p[3]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[2], l[2]]*IP[l[7], l[7]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[4], l[6], l[7]}, {-l[5], -l[1], l[3]}, {-l[7], -l[6], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -(((IP[l[1], l[3]]*IP[l[1], p[1]] - xi*IP[l[1], l[3]]*IP[l[1], p[1]] + IP[l[1], l[5]]*IP[l[1], p[1]] - xi*IP[l[1], l[5]]*IP[l[1], p[1]] - IP[l[1], l[3]]*IP[l[1], p[4]] + xi*IP[l[1], l[3]]*IP[l[1], p[4]] - IP[l[1], l[5]]*IP[l[1], p[4]] + xi*IP[l[1], l[5]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[l[3], p[4]] - IP[l[1], l[1]]*IP[l[5], p[1]] + IP[l[1], l[1]]*IP[l[5], p[4]])*(IP[l[4], l[5]]*IP[l[6], l[6]] + IP[l[4], l[7]]*IP[l[6], l[6]] + IP[l[5], l[7]]*IP[l[6], l[6]] - IP[l[5], l[6]]*IP[l[6], l[7]] + xi*IP[l[5], l[6]]*IP[l[6], l[7]] - IP[l[6], l[7]]^2 + xi*IP[l[6], l[7]]^2 + (-1 + xi)*IP[l[4], l[6]]*(IP[l[5], l[6]] + IP[l[6], l[7]]) + IP[l[6], l[6]]*IP[l[7], l[7]])*(IP[l[2], l[3]]*IP[l[2], l[4]] - xi*IP[l[2], l[3]]*IP[l[2], l[4]] - (-1 + xi)*IP[l[2], p[2]]*(IP[l[2], l[4]] - IP[l[2], p[3]]) - IP[l[2], l[3]]*IP[l[2], p[3]] + xi*IP[l[2], l[3]]*IP[l[2], p[3]] - IP[l[2], l[2]]*IP[l[3], l[4]] + IP[l[2], l[2]]*IP[l[3], p[3]] - IP[l[2], l[2]]*IP[l[4], p[2]] + IP[l[2], l[2]]*IP[p[2], p[3]])*Q[1]*Q[2]^5)/(IP[l[1], l[1]]*IP[l[2], l[2]]*IP[l[6], l[6]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[2], l[1], p[1]}, {-l[4], -l[6], l[2]}, {p[3], l[6], l[7]}, {-l[3], -l[1], p[2]}, {-l[7], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -(((IP[l[2], l[7]]*IP[l[6], l[6]] - IP[l[2], p[3]]*IP[l[6], l[6]] + IP[l[4], l[7]]*IP[l[6], l[6]] - IP[l[4], p[3]]*IP[l[6], l[6]] - IP[l[2], l[6]]*IP[l[6], l[7]] + xi*IP[l[2], l[6]]*IP[l[6], l[7]] - IP[l[4], l[6]]*IP[l[6], l[7]] + xi*IP[l[4], l[6]]*IP[l[6], l[7]] - (-1 + xi)*(IP[l[2], l[6]] + IP[l[4], l[6]])*IP[l[6], p[3]])*((-1 + xi)*IP[l[3], l[5]]*IP[l[4], l[5]] + IP[l[3], l[4]]*IP[l[5], l[5]] - IP[l[3], p[4]]*IP[l[5], l[5]] + IP[l[4], l[7]]*IP[l[5], l[5]] - IP[l[4], l[5]]*IP[l[5], l[7]] + xi*IP[l[4], l[5]]*IP[l[5], l[7]] - (-1 + xi)*(IP[l[3], l[5]] + IP[l[5], l[7]])*IP[l[5], p[4]] - IP[l[5], l[5]]*IP[l[7], p[4]])*(-(IP[l[1], l[2]]*IP[l[1], l[3]]) + xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(-IP[l[1], l[3]] - IP[l[1], p[2]]) - IP[l[1], l[2]]*IP[l[1], p[2]] + xi*IP[l[1], l[2]]*IP[l[1], p[2]] + IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[2]] + IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]])*Q[1]^3*Q[2]^3)/(IP[l[1], l[1]]*IP[l[5], l[5]]*IP[l[6], l[6]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[5]}, {-l[2], l[1], p[1]}, {-l[5], l[7], l[2]}, {p[3], -l[4], l[6]}, {-l[3], -l[1], p[2]}, {-l[6], -l[7], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -((((-1 + xi)*IP[l[3], l[7]]*IP[l[5], l[7]] - IP[l[5], l[7]]*IP[l[6], l[7]] + xi*IP[l[5], l[7]]*IP[l[6], l[7]] + (-1 + xi)*IP[l[2], l[7]]*(IP[l[3], l[7]] + IP[l[6], l[7]]) + IP[l[2], l[3]]*IP[l[7], l[7]] + IP[l[2], l[6]]*IP[l[7], l[7]] + IP[l[3], l[5]]*IP[l[7], l[7]] + IP[l[5], l[6]]*IP[l[7], l[7]])*(-(IP[l[1], l[2]]*IP[l[1], l[3]]) + xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(-IP[l[1], l[3]] - IP[l[1], p[2]]) - IP[l[1], l[2]]*IP[l[1], p[2]] + xi*IP[l[1], l[2]]*IP[l[1], p[2]] + IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[2]] + IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]])*(-(IP[l[4], l[5]]*IP[l[4], l[6]]) + xi*IP[l[4], l[5]]*IP[l[4], l[6]] - (-1 + xi)*IP[l[4], p[3]]*(IP[l[4], l[5]] - IP[l[4], p[4]]) + IP[l[4], l[6]]*IP[l[4], p[4]] - xi*IP[l[4], l[6]]*IP[l[4], p[4]] + IP[l[4], l[4]]*IP[l[5], l[6]] - IP[l[4], l[4]]*IP[l[5], p[3]] - IP[l[4], l[4]]*IP[l[6], p[4]] + IP[l[4], l[4]]*IP[p[3], p[4]])*Q[1]^3*Q[2]^3)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[7], l[7]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], -l[6], l[7]}, {-l[7], -l[5], l[2]}, {p[3], l[6], l[4]}, {-l[4], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> (((-1 + xi)*IP[l[2], l[5]]*IP[l[4], l[5]] + IP[l[2], l[4]]*IP[l[5], l[5]] + IP[l[2], p[2]]*IP[l[5], l[5]] + IP[l[4], l[7]]*IP[l[5], l[5]] - IP[l[4], l[5]]*IP[l[5], l[7]] + xi*IP[l[4], l[5]]*IP[l[5], l[7]] + (-1 + xi)*(IP[l[2], l[5]] + IP[l[5], l[7]])*IP[l[5], p[2]] + IP[l[5], l[5]]*IP[l[7], p[2]])*((-1 + xi)*IP[l[3], l[6]]*IP[l[4], l[6]] + IP[l[3], l[4]]*IP[l[6], l[6]] - IP[l[3], p[3]]*IP[l[6], l[6]] + IP[l[4], l[7]]*IP[l[6], l[6]] - IP[l[4], l[6]]*IP[l[6], l[7]] + xi*IP[l[4], l[6]]*IP[l[6], l[7]] - (-1 + xi)*(IP[l[3], l[6]] + IP[l[6], l[7]])*IP[l[6], p[3]] - IP[l[6], l[6]]*IP[l[7], p[3]])*(IP[l[1], l[2]]*IP[l[1], l[3]] - xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(IP[l[1], l[3]] - IP[l[1], p[4]]) - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[4]])*Q[1]^4*Q[2]^2)/(IP[l[1], l[1]]*IP[l[5], l[5]]*IP[l[6], l[6]])|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], l[7], l[2]}, {p[3], -l[4], l[6]}, {-l[5], l[4], p[2]}, {-l[6], -l[7], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -((((-1 + xi)*IP[l[2], l[7]]*(IP[l[5], l[7]] + IP[l[6], l[7]]) + (-1 + xi)*IP[l[3], l[7]]*(IP[l[5], l[7]] + IP[l[6], l[7]]) + (IP[l[2], l[5]] + IP[l[2], l[6]] + IP[l[3], l[5]] + IP[l[3], l[6]])*IP[l[7], l[7]])*(IP[l[1], l[2]]*IP[l[1], l[3]] - xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(IP[l[1], l[3]] - IP[l[1], p[4]]) - IP[l[1], l[2]]*IP[l[1], p[4]] + xi*IP[l[1], l[2]]*IP[l[1], p[4]] - IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[4]] - IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[4]])*(IP[l[4], l[5]]*IP[l[4], l[6]] - xi*IP[l[4], l[5]]*IP[l[4], l[6]] - (-1 + xi)*IP[l[4], p[2]]*(IP[l[4], l[6]] - IP[l[4], p[3]]) - IP[l[4], l[5]]*IP[l[4], p[3]] + xi*IP[l[4], l[5]]*IP[l[4], p[3]] - IP[l[4], l[4]]*IP[l[5], l[6]] + IP[l[4], l[4]]*IP[l[5], p[3]] - IP[l[4], l[4]]*IP[l[6], p[2]] + IP[l[4], l[4]]*IP[p[2], p[3]])*Q[1]^3*Q[2]^3)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[7], l[7]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[2]}, {-l[2], l[1], p[1]}, {p[3], l[5], l[6]}, {-l[3], -l[1], p[2]}, {-l[6], -l[4], l[7]}, {-l[7], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -(((IP[l[3], l[6]]*IP[l[5], l[5]] - IP[l[3], p[3]]*IP[l[5], l[5]] - IP[l[3], l[5]]*IP[l[5], l[6]] + xi*IP[l[3], l[5]]*IP[l[5], l[6]] - IP[l[5], l[6]]*IP[l[5], l[7]] + xi*IP[l[5], l[6]]*IP[l[5], l[7]] - (-1 + xi)*(IP[l[3], l[5]] + IP[l[5], l[7]])*IP[l[5], p[3]] + IP[l[5], l[5]]*IP[l[6], l[7]] - IP[l[5], l[5]]*IP[l[7], p[3]])*(IP[l[2], l[6]]*IP[l[4], l[4]] + IP[l[2], l[7]]*IP[l[4], l[4]] - IP[l[2], l[4]]*IP[l[4], l[6]] + xi*IP[l[2], l[4]]*IP[l[4], l[6]] - IP[l[2], l[4]]*IP[l[4], l[7]] + xi*IP[l[2], l[4]]*IP[l[4], l[7]] + IP[l[4], l[6]]*IP[l[4], p[4]] - xi*IP[l[4], l[6]]*IP[l[4], p[4]] + IP[l[4], l[7]]*IP[l[4], p[4]] - xi*IP[l[4], l[7]]*IP[l[4], p[4]] - IP[l[4], l[4]]*IP[l[6], p[4]] - IP[l[4], l[4]]*IP[l[7], p[4]])*(-(IP[l[1], l[2]]*IP[l[1], l[3]]) + xi*IP[l[1], l[2]]*IP[l[1], l[3]] - (-1 + xi)*IP[l[1], p[1]]*(-IP[l[1], l[3]] - IP[l[1], p[2]]) - IP[l[1], l[2]]*IP[l[1], p[2]] + xi*IP[l[1], l[2]]*IP[l[1], p[2]] + IP[l[1], l[1]]*IP[l[2], l[3]] + IP[l[1], l[1]]*IP[l[2], p[2]] + IP[l[1], l[1]]*IP[l[3], p[1]] + IP[l[1], l[1]]*IP[p[1], p[2]])*Q[1]^2*Q[2]^4)/(IP[l[1], l[1]]*IP[l[4], l[4]]*IP[l[5], l[5]]))|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[3], l[5]}, {-l[4], -l[2], p[2]}, {-l[5], -l[6], l[7]}, {-l[7], l[6], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "Numerator" -> -(((IP[l[4], l[5]]*IP[l[6], l[6]] + IP[l[4], l[7]]*IP[l[6], l[6]] + IP[l[5], l[7]]*IP[l[6], l[6]] - IP[l[5], l[6]]*IP[l[6], l[7]] + xi*IP[l[5], l[6]]*IP[l[6], l[7]] - IP[l[6], l[7]]^2 + xi*IP[l[6], l[7]]^2 + (-1 + xi)*IP[l[4], l[6]]*(IP[l[5], l[6]] + IP[l[6], l[7]]) + IP[l[6], l[6]]*IP[l[7], l[7]])*(IP[l[1], l[4]]*IP[l[2], l[2]] + IP[l[1], p[2]]*IP[l[2], l[2]] - IP[l[1], l[2]]*IP[l[2], l[4]] + xi*IP[l[1], l[2]]*IP[l[2], l[4]] - (-1 + xi)*IP[l[2], p[1]]*(-IP[l[2], l[4]] - IP[l[2], p[2]]) + (-1 + xi)*IP[l[1], l[2]]*IP[l[2], p[2]] + IP[l[2], l[2]]*IP[l[4], p[1]] + IP[l[2], l[2]]*IP[p[1], p[2]])*(IP[l[1], l[5]]*IP[l[3], l[3]] - IP[l[1], p[3]]*IP[l[3], l[3]] - IP[l[1], l[3]]*IP[l[3], l[5]] + xi*IP[l[1], l[3]]*IP[l[3], l[5]] - (-1 + xi)*IP[l[3], p[3]]*(IP[l[1], l[3]] - IP[l[3], p[4]]) + IP[l[3], l[5]]*IP[l[3], p[4]] - xi*IP[l[3], l[5]]*IP[l[3], p[4]] - IP[l[3], l[3]]*IP[l[5], p[4]] + IP[l[3], l[3]]*IP[p[3], p[4]])*Q[1]^2*Q[2]^4)/(IP[l[2], l[2]]*IP[l[3], l[3]]*IP[l[6], l[6]]))|>};

mappedFeynmanDiagrams = {<|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2], p[1]}, {p[3], -l[2], -l[3], l[4]}, {-l[4], -l[1], l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar2}, "InversePropagator" -> 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(3 + xi)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(3 + xi)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-8 + 4*dim + 5*xi + 2*xi^2 + xi^3)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(5 + 3*xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(7 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[2], -l[3], l[4]}, {-l[4], -l[1], l[3], p[1]}, {p[3], l[1], l[2], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[3] -> photon, l[4] -> scalar1}, "InversePropagator" -> 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(3 + xi)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(3 + xi)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-8 + 4*dim + 5*xi + 2*xi^2 + xi^3)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(5 + 3*xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(7 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[1]}, {-l[4], l[3], l[1]}, {p[4], -l[5], -l[2], l[4]}, {p[3], l[5], -l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*xi*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 3*xi + xi^2 - xi^3)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (3 - 3*xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)^2*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-7 - 2*xi - xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 5*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (7 - 3*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[55, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(1 + xi)*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 6*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 7*(-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 5*(-1 + xi)^2*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 10*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 6*(-1 + xi)*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[2]}, {-l[4], l[3], l[1]}, {p[4], l[5], -l[3], p[1]}, {p[3], -l[5], -l[2], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 5*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (7 - 3*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*xi*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi + xi^2 - xi^3)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (3 - 3*xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)^2*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-7 - 2*xi - xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[43, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(1 + xi)*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 6*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 7*(-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 5*(-1 + xi)^2*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 10*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 6*(-1 + xi)*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[1]}, {-l[1], l[3], l[4]}, {-l[4], -l[5], -l[2], p[1]}, {p[3], l[5], -l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-3 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - xi - xi^3)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 3*xi + xi^2 - xi^3)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 3*xi^2)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - 3*xi + xi^2 + xi^3)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-4 - 5*xi - xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(1 + xi)*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 5*(-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (7 - 3*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 6*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 10*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - (-3 + xi)*(-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(9 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 6*(-1 + xi)*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[2], l[1]}, {-l[1], l[3], l[4]}, {p[4], l[5], -l[3], p[1]}, {-l[4], -l[5], -l[2], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> 5*(-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (7 - 3*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-3 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - xi - xi^3)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi + xi^2 - xi^3)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi^2)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - 3*xi + xi^2 + xi^3)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-4 - 5*xi - xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(1 + xi)*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 6*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 10*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - (-3 + xi)*(-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(9 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 6*(-1 + xi)*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[1]}, {-l[4], l[3], l[1]}, {p[4], -l[5], -l[3], l[4]}, {p[3], -l[2], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> (-1 + xi)^3*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + xi)*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 7*xi + 3*xi^2 + xi^3)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-3 + 3*xi - xi^2 + xi^3)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((1 - 9*xi - 6*xi^2 - 4*xi^3)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-2 + xi)*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-2 + xi)*(-1 + xi)^2*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (1 + 4*xi - 8*xi^2 + 3*xi^3)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (2 - 3*xi + xi^3)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[2]}, {-l[4], l[3], l[1]}, {p[4], -l[2], l[5], p[1]}, {p[3], -l[5], -l[3], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> (-1 + xi)^3*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + xi)*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 7*xi + 3*xi^2 + xi^3)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-3 + 3*xi - xi^2 + xi^3)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((1 - 9*xi - 6*xi^2 - 4*xi^3)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-2 + xi)*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-2 + xi)*(-1 + xi)^2*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (1 + 4*xi - 8*xi^2 + 3*xi^3)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (2 - 3*xi + xi^3)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[1]}, {-l[1], l[3], l[4]}, {-l[4], -l[5], -l[3], p[1]}, {p[3], -l[2], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> -2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - 4*xi + xi^2 + 2*xi^3)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-3 + 3*xi - xi^2 + xi^3)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((1 - 9*xi - 6*xi^2 - 4*xi^3)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + 2*xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (1 + xi - 2*xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[2], l[1]}, {-l[1], l[3], l[4]}, {p[4], -l[2], l[5], p[1]}, {-l[4], -l[5], -l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> -2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - 4*xi + xi^2 + 2*xi^3)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-3 + 3*xi - xi^2 + xi^3)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi + xi^2 + 2*xi^3)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((1 - 9*xi - 6*xi^2 - 4*xi^3)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - 4*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + 2*xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (1 + xi - 2*xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[3], -l[1], l[2]}, {p[3], -l[4], -l[5], l[3]}, {-l[2], l[4], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar2, l[3] -> scalar2}, "InversePropagator" -> (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]*Q[2]^5 + (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]*Q[2]^5 + 2*(-2 + dim + 2*xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + ((-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-2 + dim + 2*xi)*Int[25, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[3], -l[1], l[2]}, {p[3], l[1], p[2]}, {p[4], -l[4], -l[5], l[3]}, {-l[2], l[4], l[5], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^5*Q[2] + (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^5*Q[2] - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^5*Q[2] + 2*(-2 + dim + 2*xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] + ((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-2 + dim + 2*xi)*Int[13, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], -l[4], -l[5], l[2]}, {p[3], l[4], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar1}, "InversePropagator" -> (-3 + 2*dim + 2*xi + xi^2)*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {1, 1, 1, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-3 + 2*dim + 2*xi + xi^2)*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {1, 1, 2, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 16*(-1 + xi)^2*Int[25, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 8*(-1 + xi)^2*Int[25, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], -l[1], l[3]}, {-l[2], l[1], p[2]}, {p[4], l[4], l[5], p[1]}, {-l[3], -l[4], -l[5], l[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar2, l[3] -> scalar2}, "InversePropagator" -> (-3 + 2*dim + 2*xi + xi^2)*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-3 + 2*dim + 2*xi + xi^2)*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 8*(-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[1], l[2], p[1]}, {-l[4], l[3], p[2]}, {p[4], l[5], -l[3], l[1]}, {p[3], -l[2], -l[5], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 + xi - 4*xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*xi*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*xi*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*xi*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*xi*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*xi*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*xi*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((-7 + xi)*IP[p[1], p[2]] + (-5 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[2], l[1], p[1]}, {p[3], l[4], l[3]}, {p[4], -l[5], -l[4], l[2]}, {-l[3], -l[1], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)*xi*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)*xi*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 - 3*xi + 4*xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*xi*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(2*(-7 + xi)*IP[p[1], p[2]] - 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[3]}, {-l[2], l[1], p[2]}, {-l[3], -l[1], l[5], p[1]}, {p[3], -l[5], -l[4], l[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (4 - 4*xi)*Int[1, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 - 3*xi + 4*xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)*xi*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)*xi*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*xi*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(2*(-7 + xi)*IP[p[1], p[2]] - 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[1]}, {p[3], l[3], l[4]}, {-l[1], l[5], -l[3], p[1]}, {-l[4], -l[2], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-3 + 4*xi - xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (2 - 3*xi + xi^2)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + 5*xi - 4*xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((-7 + xi)*IP[p[1], p[2]] + (-5 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[2], l[1], p[1]}, {-l[3], -l[1], p[2]}, {p[4], l[4], l[5], l[2]}, {p[3], -l[4], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*(-5 + 2*dim + 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-2 + dim + 2*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-2 + dim + 2*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[49, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(-2 + dim + 2*xi)*Int[49, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-2 + dim + 2*xi)*Int[49, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {0, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 2*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[2], l[1], p[1]}, {p[3], -l[1], l[3]}, {p[4], l[4], l[5], l[2]}, {-l[3], -l[4], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)*(-5 + 2*dim + 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-2 + dim + 2*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-2 + dim + 2*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-2 + dim + 2*xi)*Int[31, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-2 + dim + 2*xi)*Int[31, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(IP[p[1], p[2]] - (-1 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[2]}, {-l[3], -l[4], -l[5], p[1]}, {p[3], l[4], l[5], l[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)*(-5 + 2*dim + 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-2 + dim + 2*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-2 + dim + 2*xi)*Int[7, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-2 + dim + 2*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 + 4*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-2 + dim + 2*xi)*Int[7, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(IP[p[1], p[2]] - (-1 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2]}, {p[3], -l[1], l[3]}, {-l[2], l[4], l[5], p[1]}, {-l[3], -l[4], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*(-5 + 2*dim + 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-2 + dim + 2*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-2 + dim + 2*xi)*Int[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-2 + dim + 2*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-2 + dim + 2*xi)*Int[1, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 2*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[3], -l[4], l[5]}, {-l[5], -l[2], l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[4] -> photon, l[1] -> scalar1, l[5] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((5 - xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (4 - 4*xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 - xi + 2*xi^2 + xi^3)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - xi - 2*xi^2 + xi^3)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*(1 + xi)^2*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*xi*(2 + xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (8 - 8*xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + ((-5 + 5*xi - 3*xi^2 + 3*xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + ((-3 - xi + 3*xi^2 + xi^3)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (-1 + xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[28, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 12*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((3 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (4 - 4*xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*(1 + xi)^2*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 32*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (-5 + 8*xi + xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (-3 + 4*xi + 3*xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[2], l[4], l[5]}, {-l[5], -l[3], -l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[4] -> photon, l[1] -> scalar1, l[5] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((3 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (4 - 4*xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 12*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + xi)*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + ((5 - xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (4 - 4*xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)*(1 + xi)^2*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(2 + xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 8*(-1 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 + ((5 - 5*xi + 3*xi^2 - 3*xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + ((3 + xi - 3*xi^2 - xi^3)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 32*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(-4*(-1 + xi)*IP[p[1], p[2]] - 4*(-2 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[3], l[1]}, {-l[1], l[2], p[2]}, {p[4], -l[3], -l[4], l[5]}, {-l[5], -l[2], l[4], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[4] -> photon, l[5] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 - xi + 2*xi^2 + xi^3)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - xi - 2*xi^2 + xi^3)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*(1 + xi)^2*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*xi*(2 + xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (8 - 8*xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((-5 + 5*xi - 3*xi^2 + 3*xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + ((-3 - xi + 3*xi^2 + xi^3)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 12*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((5 - xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (4 - 4*xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((3 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (4 - 4*xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*(1 + xi)^2*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 32*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (-5 + 8*xi + xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (-3 + 4*xi + 3*xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[3], l[1]}, {-l[1], l[2], p[2]}, {p[4], -l[2], l[4], l[5]}, {-l[5], -l[3], -l[4], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[4] -> photon, l[5] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 12*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + xi)*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((5 - xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (4 - 4*xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)*(1 + xi)^2*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(2 + xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 8*(-1 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 + ((5 - 5*xi + 3*xi^2 - 3*xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + ((3 + xi - 3*xi^2 - xi^3)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (1 - xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((3 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (4 - 4*xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 32*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(-4*(-1 + xi)*IP[p[1], p[2]] - 4*(-2 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[3], l[2], p[2]}, {p[3], -l[2], l[4], l[5]}, {-l[5], -l[1], -l[4], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[4] -> photon, l[3] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*((3*(-1 + xi))/2 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + ((3 - 3*xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((3 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((7 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (2*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((2 - 2*xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((4 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (8*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[2], l[3]}, {-l[3], -l[1], -l[4], l[5]}, {-l[5], -l[2], l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[4] -> photon, l[3] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> 3*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-5/2 - (3*xi)/2 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 - ((-1 + xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((7 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((3 - 3*xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((3 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (8*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[3], l[2], p[1]}, {p[3], l[1], p[2]}, {p[4], -l[2], l[4], l[5]}, {-l[5], -l[1], -l[4], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[4] -> photon, l[3] -> scalar1, l[5] -> scalar1}, "InversePropagator" -> (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*((3*(-1 + xi))/2 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + ((2 - 2*xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((3 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((7 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (2*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - (8*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[3]}, {p[3], l[1], p[2]}, {-l[3], -l[1], -l[4], l[5]}, {-l[5], -l[2], l[4], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[4] -> photon, l[3] -> scalar1, l[5] -> scalar1}, "InversePropagator" -> 3*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-5/2 - (3*xi)/2 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + ((1 - xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((3 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((7 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (2*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (8*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[3]}, {-l[1], l[2], p[1]}, {-l[3], -l[5], l[6]}, {-l[6], l[5], l[1]}, {p[3], -l[2], -l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[4] -> photon, l[5] -> photon, l[1] -> scalar1, l[3] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> -((-1 + xi)^2*(1 + xi)*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2) + (-1 + xi)^2*(1 + xi)*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*xi*(-1 + xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*xi*(-1 + xi^2)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*(1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*(1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(1 + xi + xi^2 + xi^3)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(-3 + 2*xi)*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(-3 + 2*xi)*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(2 - 3*xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(1 + 2*xi - 5*xi^2 + 2*xi^3)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[4], l[3]}, {-l[1], l[2], p[2]}, {-l[3], -l[5], l[6]}, {-l[6], l[5], l[1]}, {p[4], -l[2], -l[4], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[4] -> photon, l[5] -> photon, l[1] -> scalar2, l[3] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> -((-1 + xi)^2*(1 + xi)*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4) + (-1 + xi)^2*(1 + xi)*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*xi*(-1 + xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*xi*(-1 + xi^2)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*(1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*(1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(1 + xi + xi^2 + xi^3)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(-3 + 2*xi)*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(-3 + 2*xi)*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(2 - 3*xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(1 + 2*xi - 5*xi^2 + 2*xi^3)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[3]}, {-l[2], l[1], p[1]}, {-l[3], -l[1], l[5]}, {-l[5], l[6], l[2]}, {p[3], -l[4], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[6] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[5] -> scalar1}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + xi)*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(3 + xi)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 4*xi + xi^2)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-3/2 + (3*xi)/2 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 8*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 3*xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-7 + 2*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 2*xi)*Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(1 + xi)*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-2 + xi)*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(3 - 5*xi + 2*xi^2)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - (-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (-5 + 3*xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-2 + xi)*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[4], l[3]}, {-l[2], l[1], p[2]}, {-l[3], -l[1], l[5]}, {-l[5], l[6], l[2]}, {p[4], -l[4], -l[6], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[6] -> photon, l[2] -> scalar2, l[3] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 8*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-7 + 2*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + xi)*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(3 + xi)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 4*xi + xi^2)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-3/2 + (3*xi)/2 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 2*xi)*Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(1 + xi)*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-2 + xi)*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(3 - 5*xi + 2*xi^2)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - (-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (-5 + 3*xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-2 + xi)*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2]}, {-l[2], l[6], l[5]}, {-l[3], l[4], p[1]}, {-l[5], -l[1], l[3]}, {p[3], -l[4], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[6] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[5] -> scalar1}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + xi)*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-3 + 5*xi - 3*xi^2 + xi^3)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(3 + xi)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi^2)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (3 - 4*xi + xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (4 - 2*xi)*Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-7/2 + (7*xi)/2 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(1 + xi)*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 3*xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-5 + 2*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 4*Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 8*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 8*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(-3 + 2*xi)*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-2 + xi)*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-2 + xi)*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*xi*(2 - 3*xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (1 - 2*xi^2 + xi^3)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - (6 - 9*xi + 2*xi^2 + xi^3)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-2 + xi)*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (-5 + 3*xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], l[1], l[2]}, {-l[2], l[6], l[5]}, {-l[3], l[4], p[2]}, {-l[5], -l[1], l[3]}, {p[4], -l[4], -l[6], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[6] -> photon, l[2] -> scalar2, l[3] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> (4 - 4*xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-5 + 2*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 4*Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 8*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 8*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + xi)*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-3 + 5*xi - 3*xi^2 + xi^3)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(3 + xi)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi^2)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (3 - 4*xi + xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (4 - 2*xi)*Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-7/2 + (7*xi)/2 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(1 + xi)*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(-3 + 2*xi)*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-2 + xi)*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-2 + xi)*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*xi*(2 - 3*xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (1 - 2*xi^2 + xi^3)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - (6 - 9*xi + 2*xi^2 + xi^3)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-2 + xi)*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (-5 + 3*xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], l[6], l[4]}, {-l[4], l[5], l[2]}, {p[3], -l[5], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[4] -> scalar1}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(3 + xi)*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - 4*xi + 3*xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(3 - 4*xi + xi^2)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - xi)*Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + 4*xi - 3*xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (5 - xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[55, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - xi)*Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[3, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 10*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (-1 + 4*xi - 3*xi^2)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + (-3 + 8*xi - 5*xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-7 + 2*xi)*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*Int[13, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {1, 1, 1, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(1 + xi)^2*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 10*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-7 + 2*xi)*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {1, 1, 2, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 8*Int[25, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 16*(-1 + xi)^2*Int[25, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 8*(-1 + xi)^2*Int[25, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[3], -l[1], l[3]}, {-l[2], l[1], p[2]}, {-l[3], l[6], l[4]}, {-l[4], l[5], l[2]}, {p[4], -l[5], -l[6], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar2, l[3] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(3 + xi)*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - 4*xi + 3*xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(3 - 4*xi + xi^2)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - xi)*Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + 4*xi - 3*xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (5 - xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[43, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - xi)*Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[13, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*Int[13, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 10*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (-1 + 4*xi - 3*xi^2)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + (-3 + 8*xi - 5*xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-7 + 2*xi)*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 10*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-7 + 2*xi)*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[13, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 16*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 8*(-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[2], l[3], p[2]}, {-l[4], l[6], l[2]}, {-l[5], -l[1], l[4]}, {p[3], -l[3], -l[6], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[6] -> photon, l[2] -> scalar2, l[4] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> ((-3 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/2 + Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]*Q[2]^5 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]*Q[2]^5 - 4*xi*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - 2*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]*Q[2]^5 - ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + ((1 - xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-3 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((4 - 4*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-4 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*xi*Int[25, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[3], l[2]}, {-l[2], l[6], l[4]}, {-l[4], -l[1], l[5]}, {-l[5], -l[3], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[6] -> photon, l[2] -> scalar2, l[4] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> ((3 - xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/2 - Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]*Q[2]^5 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]*Q[2]^5 - 4*xi*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 2*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((3 - xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-4 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((3 - 3*xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*xi*Int[25, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[2], l[3], p[1]}, {-l[4], l[6], l[2]}, {-l[5], -l[1], l[4]}, {p[3], l[1], p[2]}, {p[4], -l[3], -l[6], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[5] -> scalar1}, "InversePropagator" -> -((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^5*Q[2]) - (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^5*Q[2] - 4*xi*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] - Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2] + ((-3 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/2 - 2*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^5*Q[2] + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) - ((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*xi*Int[13, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-3 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-4 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[2]}, {-l[2], l[6], l[4]}, {-l[4], -l[1], l[5]}, {p[3], l[1], p[2]}, {-l[5], -l[3], -l[6], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[5] -> scalar1}, "InversePropagator" -> -((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^5*Q[2]) - (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^5*Q[2] - 4*xi*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] + Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 2*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^5*Q[2] + ((3 - xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/2 - ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) - ((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*xi*Int[13, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((3 - xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-4 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((3 - 3*xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {-l[2], l[3], p[2]}, {-l[4], -l[1], l[2]}, {-l[6], l[5], l[4]}, {p[3], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar2, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> 3*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (-5/2 - 2*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 - (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/2 - 12*Int[16, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((2 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (3*(1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((4 - 4*xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((2 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - 6*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5 + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[3], l[2]}, {-l[2], -l[1], l[4]}, {-l[4], l[5], l[6]}, {-l[6], -l[3], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar2, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (5/2 + 2*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (4 - 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 + 12*Int[13, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/2 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5 - ((-1 + xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (7*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((2 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((2 - 2*xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((2 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + 6*Int[13, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 - (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[2], l[3], p[1]}, {-l[4], -l[1], l[2]}, {-l[6], l[5], l[4]}, {p[3], l[1], p[2]}, {p[4], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> 3*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2])/2 - 12*Int[28, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (-5/2 - 2*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] + (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((2 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (3*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (3*(1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((2 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - 6*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2] + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[2]}, {-l[2], -l[1], l[4]}, {-l[4], l[5], l[6]}, {p[3], l[1], p[2]}, {-l[6], -l[3], -l[5], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> (3 - 3*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] - 6*Int[3, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] - (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2])/2 + (5/2 + 2*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (4 - 4*xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2] + Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(1 - xi - (2*(-1 + xi)*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((2 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (3*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (3*(1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((2 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - 6*Int[3, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] - (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[6], l[5]}, {-l[1], l[2], p[1]}, {-l[5], -l[3], l[1]}, {-l[4], l[3], p[2]}, {p[3], -l[2], -l[6], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[1] -> scalar1, l[5] -> scalar1, l[4] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 2*(-1 + xi)*Int[1, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - 3*xi)*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(3 - 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*xi*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*xi*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 - 2*Int[4, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 3*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[4, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 4*Int[5, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 4*Int[5, {1, 1, -1, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 8*Int[5, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 + 8*Int[5, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-7 + 6*xi + xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-7 + 6*xi + xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[19, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[19, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[19, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*xi*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)*xi*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-2 - xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + 3*xi)*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*xi*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 - 6*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[5, {1, 1, 0, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(2*xi*IP[p[1], p[2]] - 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 8*Int[5, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 16*Int[5, {1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[5, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((1 + xi)*IP[p[1], p[2]] + (3 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[2], l[1], p[1]}, {p[3], l[6], l[5]}, {-l[3], l[4], p[2]}, {-l[5], -l[1], l[3]}, {p[4], -l[4], -l[6], l[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[6] -> photon, l[2] -> scalar1, l[3] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + (-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (3*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (1 - xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (5*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)*xi*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(3 - 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 4*Int[2, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 8*Int[2, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 + 8*Int[2, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 - 2*Int[4, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + Int[4, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[4, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)*xi*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-2 - xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - 3*xi)*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-2 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-7 + 6*xi + xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-7 + 6*xi + xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[37, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + 3*xi)*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 2*xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 6*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[2, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 6*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[4, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(-2*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(2*(4 + xi)*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((4 + xi)*IP[p[1], p[2]] + (2 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[3]}, {-l[1], l[2], p[1]}, {-l[3], -l[5], l[1]}, {p[3], l[5], l[6]}, {-l[6], -l[2], -l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[4] -> photon, l[5] -> photon, l[1] -> scalar1, l[3] -> scalar1, l[6] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (7 - 6*xi - xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (7 - 6*xi - xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(3 - 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + 3*xi)*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*xi*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*xi*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + 2*Int[10, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[10, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*Int[11, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 4*Int[11, {1, 1, -1, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 8*Int[11, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 8*Int[11, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + Int[19, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[19, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - 3*xi)*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*xi*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(2*(1 + xi)*IP[p[1], p[2]] - 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[11, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 8*Int[11, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 6*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[11, {1, 1, 0, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[11, {1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(-2*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[19, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(xi*IP[p[1], p[2]] + (2 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[4]}, {p[3], l[6], l[5]}, {-l[1], l[2], p[2]}, {-l[5], -l[3], l[1]}, {-l[4], -l[2], -l[6], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[4] -> scalar1, l[1] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (3 - 4*xi + xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (5*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-2 + 3*xi - xi^2)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(3 - 4*xi + xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-5 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - 3*xi)*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*xi*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + Int[4, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[4, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[4, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + 3*xi)*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*xi*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (7 - 6*xi - xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (7 - 6*xi - xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[29, {1, 1, -1, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(2*(1 + xi)*IP[p[1], p[2]] - 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 16*Int[29, {1, 1, 0, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[29, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[29, {1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[4, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((1 + xi)*IP[p[1], p[2]] + (3 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[2], l[1], p[1]}, {-l[4], l[6], l[2]}, {-l[3], -l[1], p[2]}, {p[3], -l[5], -l[6], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> -((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + (2 - 2*xi)*Int[1, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + 4*xi - 2*xi^2 - xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*xi*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*xi*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[49, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 4*xi*Int[49, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[49, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 6*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-5 + 2*xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 6*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*xi*Int[49, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[49, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {0, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 + 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(6*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[2], l[1], p[1]}, {-l[4], l[6], l[2]}, {p[3], -l[1], l[3]}, {-l[3], -l[5], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> (-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*xi*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*xi*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^2*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - 4*xi + 2*xi^2 + xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[31, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[31, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 4*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 6*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-5 + 2*xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*xi*Int[31, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[31, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + (5 - 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[3], -l[1], p[1]}, {p[3], l[5], l[4]}, {-l[2], l[1], p[2]}, {-l[4], l[6], l[2]}, {p[4], -l[5], -l[6], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[3] -> scalar1, l[2] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) - ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (2 - 3*xi + xi^2)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + 4*xi - 2*xi^2 - xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*xi*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*xi*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[49, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 4*xi*Int[49, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[67, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 6*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 6*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-5 + 2*xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*xi*Int[49, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[70, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {0, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(6*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*((1 + xi)*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(6*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {p[3], l[5], l[4]}, {-l[2], l[1], p[2]}, {-l[4], l[6], l[2]}, {-l[3], -l[5], -l[6], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[3] -> scalar1, l[2] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 2*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-2 + 3*xi - xi^2)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 3*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - 4*xi + 2*xi^2 + xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[7, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[7, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*xi*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*xi*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*xi*Int[7, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-3 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[7, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + (5 - 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2]}, {-l[2], l[6], l[4]}, {-l[4], l[5], p[1]}, {-l[3], -l[1], p[2]}, {p[3], -l[5], -l[6], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 6*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (5 - 10*xi + 4*xi^2 + xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[7, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[37, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 4*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*xi*Int[7, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-3 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[40, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + (3 - 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2]}, {-l[2], l[6], l[4]}, {-l[4], l[5], p[1]}, {p[3], -l[1], l[3]}, {-l[3], -l[5], -l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[3] -> scalar2}, "InversePropagator" -> -1/2*((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (2 - 2*xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 6*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-5 + 10*xi - 4*xi^2 - xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[19, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*xi*Int[1, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-3 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[22, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + (1 + 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[3], -l[1], p[1]}, {p[3], l[1], l[2]}, {-l[2], l[6], l[4]}, {-l[4], l[5], p[2]}, {p[4], -l[5], -l[6], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[3] -> scalar1, l[2] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> (-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - 4*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (5*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 6*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (5 - 10*xi + 4*xi^2 + xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[31, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[61, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*xi*Int[31, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 6*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-5 + 2*xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[64, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + (3 - 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {p[3], l[1], l[2]}, {-l[2], l[6], l[4]}, {-l[4], l[5], p[2]}, {-l[3], -l[5], -l[6], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[3] -> scalar1, l[2] -> scalar2, l[4] -> scalar2}, "InversePropagator" -> -((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 4*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (5*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 6*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-5 + 10*xi - 4*xi^2 - xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*xi*Int[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*xi*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*xi*Int[1, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-3 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[1, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + (1 + 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {-l[4], l[5], p[2]}, {-l[6], -l[2], l[4]}, {p[3], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> 6*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-13/2 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-2 + xi)*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*xi*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*xi*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-2 + 3*xi - xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (1 - xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + xi^2*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-2 + xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - ((-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + ((1 - xi^2)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (2 - 2*xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[28, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 3*Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 - 2*Int[37, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[43, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[43, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (3*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*xi*Int[43, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 16*Int[43, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 - 8*Int[43, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 16*Int[43, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 6*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[43, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[43, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*Int[43, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(-2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(6*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(2*(4 + xi)*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (1 - 5*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(6*IP[p[1], p[2]] + (7 - 5*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 4*(-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], l[5], l[4]}, {-l[4], -l[2], l[6]}, {-l[6], -l[3], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (4 - 4*xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((-9 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 6*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 4*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 2*Int[19, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 7*xi + 5*xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[25, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + 6*xi - 5*xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + ((1 - xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 8*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-2 + 3*xi - 2*xi^2 + xi^3)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + xi*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-2 + xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 + ((-3 + 3*xi + xi^2 - xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + ((-1 + xi)^2*(3 + xi)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (-1 + xi)*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*xi*Int[25, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 16*Int[25, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 - 8*Int[25, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[25, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[25, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 16*Int[25, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[25, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*((4 + xi)*IP[p[1], p[2]] + (2 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[4], l[5], p[1]}, {-l[6], -l[2], l[4]}, {p[3], l[3], l[1]}, {-l[1], l[2], p[2]}, {p[4], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[4] -> scalar1, l[6] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-2 + xi)*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*xi*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*xi*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-2 + 3*xi - xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (1 - xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + xi^2*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-2 + xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - ((-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + ((1 - xi^2)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (2 - 2*xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 3*Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (11*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 + 6*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[55, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[55, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*xi*Int[55, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 16*Int[55, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 - 8*Int[55, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 16*Int[55, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 6*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[55, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*Int[55, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*Int[55, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(-2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(6*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(2*(4 + xi)*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (1 - 5*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(6*IP[p[1], p[2]] + (7 - 5*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 4*(-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[4], -l[2], l[6]}, {p[3], l[3], l[1]}, {-l[1], l[2], p[2]}, {-l[6], -l[3], -l[5], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[4] -> scalar1, l[6] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[4, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 6*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (3 - 3*xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 7*xi + 5*xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[13, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + 6*xi - 5*xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + ((1 - xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 8*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-2 + 3*xi - 2*xi^2 + xi^3)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + xi*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-2 + xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 + ((-3 + 3*xi + xi^2 - xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + ((-1 + xi)^2*(3 + xi)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*xi*Int[13, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 16*Int[13, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 - 8*Int[13, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 + ((-9 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (4 - 4*xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[13, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*Int[13, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 16*Int[13, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[13, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*((4 + xi)*IP[p[1], p[2]] + (2 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[1]}, {-l[1], l[3], p[1]}, {-l[4], l[5], p[2]}, {-l[6], -l[2], l[4]}, {p[3], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 4*Int[4, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - xi - 2*xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (11*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-2 + xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 + ((-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + ((-1 + xi^2)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 6*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[43, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 3*xi)*Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[43, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*xi*Int[43, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*xi*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 - 4*Int[46, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 16*Int[46, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 - 8*Int[46, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 + 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*((1 + xi)*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 6*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[46, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[46, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 16*Int[46, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[46, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (-3 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(4*IP[p[1], p[2]] + 2*(-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*((4 + xi)*IP[p[1], p[2]] + (2 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[1]}, {-l[1], l[3], p[1]}, {p[3], l[5], l[4]}, {-l[4], -l[2], l[6]}, {-l[6], -l[3], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> 4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[10, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((-7 + 3*xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 6*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + xi*(4 - 5*xi + xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*xi*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(2 - 3*xi + xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (2 - 3*xi)*Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - xi*(3 - 4*xi + xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 3*xi + 2*xi^2 - xi^3)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + xi*(2 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-2 + xi + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + ((3 - 3*xi - xi^2 + xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - ((-1 + xi)^2*(3 + xi)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (1 - xi)*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*xi*Int[25, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*xi*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 3*Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 4*Int[28, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 + 16*Int[28, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 - 8*Int[28, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 - Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + ((-9 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 16*Int[28, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 6*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 6*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[28, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[28, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*Int[28, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(2*(4 + xi)*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 2*(-3 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(-2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(4*IP[p[1], p[2]] + (-2 + xi - xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(6*IP[p[1], p[2]] + (5 - 4*xi + xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - (-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(-2*(-1 + xi)*IP[p[1], p[2]] + (-11 + 6*xi + xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[4], l[5], p[1]}, {-l[6], -l[2], l[4]}, {p[3], l[2], l[1]}, {-l[1], l[3], p[2]}, {p[4], -l[3], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[4] -> scalar1, l[6] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (3 - 3*xi)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - xi - 2*xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (11*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-2 + xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 + ((-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + ((-1 + xi^2)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 4*Int[19, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 6*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[55, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 3*xi)*Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[55, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*xi*Int[55, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*xi*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 - 4*Int[58, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 16*Int[58, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 - 8*Int[58, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*((1 + xi)*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 6*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[58, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*Int[58, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 16*Int[58, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[58, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] + (-3 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(4*IP[p[1], p[2]] + 2*(-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*((4 + xi)*IP[p[1], p[2]] + (2 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[4], -l[2], l[6]}, {p[3], l[2], l[1]}, {-l[1], l[3], p[2]}, {-l[6], -l[3], -l[5], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[5] -> photon, l[4] -> scalar1, l[6] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> -(Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2) + 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 6*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 2*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[10, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + xi*(4 - 5*xi + xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*xi*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(2 - 3*xi + xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (2 - 3*xi)*Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - xi*(3 - 4*xi + xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 3*xi + 2*xi^2 - xi^3)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + xi*(2 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-2 + xi + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((3 - 3*xi - xi^2 + xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - ((-1 + xi)^2*(3 + xi)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (1 - xi)*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*xi*Int[13, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*xi*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 + (3 - 3*xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 3*Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 4*Int[16, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((1 - xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 8*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 + 16*Int[16, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 - 8*Int[16, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((-9 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 16*Int[16, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 6*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 6*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[16, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*Int[16, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*Int[16, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(2*(4 + xi)*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 2*(-3 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(-2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(4*IP[p[1], p[2]] + (-2 + xi - xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(6*IP[p[1], p[2]] + (5 - 4*xi + xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - (-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(-2*(-1 + xi)*IP[p[1], p[2]] + (-11 + 6*xi + xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[2]}, {-l[2], l[1], p[1]}, {-l[3], -l[1], p[2]}, {-l[6], l[5], l[3]}, {p[3], -l[4], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (3*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (-1 + xi)*Int[10, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((1 - xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-2 + xi)*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + xi)*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - xi*(-3 + 2*xi + xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (xi + xi^2 - 2*xi^3)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (xi + xi^2 - 2*xi^3)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - xi*(2 - 3*xi + xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (xi - xi^3)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((3*xi)/2 + xi^2 + 2*xi^3)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + ((1 - 2*xi + 4*xi^2 - 3*xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + ((2 + xi - 2*xi^2 - xi^3)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - (3*(1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (-1 + xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[28, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - xi/2)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 6*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 6*(1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 6*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 24*Int[30, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - (-2 + xi + xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 3*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(2*(2 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - (-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((2 + 4*xi)*IP[p[1], p[2]] + (1 - xi + 3*xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[2]}, {-l[2], l[1], p[1]}, {p[3], -l[1], l[3]}, {-l[3], l[5], l[6]}, {-l[6], -l[4], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (-1 + xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1/2 - xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (3*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 2*(-1 + xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-3 + 7*xi - 4*xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 + xi - 2*xi^2)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 + xi - 2*xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(2 - 3*xi + xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (1 - 4*xi + 3*xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3/2 + xi + 2*xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi - 2*xi^2 + 2*xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1/2 - xi/2 + xi^2)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3*(1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 6*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 6*(1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-2 + xi + xi^2)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*(1 + 2*xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 6*(2 + xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 6*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 24*Int[27, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (1 + 2*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[3], -l[1], p[1]}, {-l[6], l[5], l[3]}, {p[3], l[4], l[2]}, {-l[2], l[1], p[2]}, {p[4], -l[4], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[6] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> (3*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (-2 + xi)*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + xi)*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - xi*(-3 + 2*xi + xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (xi + xi^2 - 2*xi^3)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (xi + xi^2 - 2*xi^3)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - xi*(2 - 3*xi + xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (xi - xi^3)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((3*xi)/2 + xi^2 + 2*xi^3)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((1 - 2*xi + 4*xi^2 - 3*xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + ((2 + xi - 2*xi^2 - xi^3)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (3*(1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + ((-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - xi/2)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 6*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 6*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 6*(1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 24*Int[18, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - (-2 + xi + xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 3*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(2*(2 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - (-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((2 + 4*xi)*IP[p[1], p[2]] + (1 - xi + 3*xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[3], l[5], l[6]}, {p[3], l[4], l[2]}, {-l[2], l[1], p[2]}, {-l[6], -l[4], -l[5], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[6] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> (3*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 2*(-1 + xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-3 + 7*xi - 4*xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 + xi - 2*xi^2)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 + xi - 2*xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(2 - 3*xi + xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (1 - 4*xi + 3*xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3/2 + xi + 2*xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi - 2*xi^2 + 2*xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1/2 - xi/2 + xi^2)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3*(1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1/2 - xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 6*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 6*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 6*(1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-2 + xi + xi^2)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*(1 + 2*xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 6*(2 + xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 24*Int[15, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (1 + 2*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2]}, {-l[2], l[4], p[1]}, {-l[3], -l[1], p[2]}, {-l[6], l[5], l[3]}, {p[3], -l[4], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (-1 + xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - xi/2)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (1 + xi - 2*xi^2)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 + xi - 2*xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)*xi*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + xi*(-1 + xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3/2 + xi + 2*xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1/2 + xi - 2*xi^2 + (3*xi^3)/2)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + ((-2 - xi + 2*xi^2 + xi^3)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (3*(1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 6*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 6*(1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 - xi + 2*xi^2)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-2 + xi + xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 6*(2 + xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 6*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 24*Int[27, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*((1 + xi)*IP[p[1], p[2]] + (1 + 2*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2]}, {-l[2], l[4], p[1]}, {p[3], -l[1], l[3]}, {-l[3], l[5], l[6]}, {-l[6], -l[4], -l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (3*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (1 - xi)*Int[10, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 3*xi + 3*xi^2 - 2*xi^3)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (xi + xi^2 - 2*xi^3)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (xi + xi^2 - 2*xi^3)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + 4*xi - 3*xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((3*xi)/2 + xi^2 + 2*xi^3)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (1 - xi + 2*xi^2 - 2*xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + ((1 + xi - 2*xi^2)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - (3*(1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 2*(-1 + xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[28, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 - 2*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1/2 - xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 6*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 6*(1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 6*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 24*Int[30, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + 2*xi)*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - (-1 - xi + 2*xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 3*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(2*(2 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(4*IP[p[1], p[2]] + (-1 + 3*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((2 + xi)*IP[p[1], p[2]] + (1 + 2*xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {-l[3], -l[1], p[1]}, {-l[6], l[5], l[3]}, {p[3], l[1], l[2]}, {-l[2], l[4], p[2]}, {p[4], -l[4], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[6] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> (3*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (1 + xi - 2*xi^2)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 + xi - 2*xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)*xi*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + xi*(-1 + xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3/2 + xi + 2*xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1/2 + xi - 2*xi^2 + (3*xi^3)/2)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + ((-2 - xi + 2*xi^2 + xi^3)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (3*(1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - xi/2)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 6*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 6*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 6*(1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 - xi + 2*xi^2)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-2 + xi + xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 6*(2 + xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 24*Int[15, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*((1 + xi)*IP[p[1], p[2]] + (1 + 2*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[3], l[5], l[6]}, {p[3], l[1], l[2]}, {-l[2], l[4], p[2]}, {-l[6], -l[4], -l[5], p[1]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[6] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> (3*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (2 - 3*xi + 3*xi^2 - 2*xi^3)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (xi + xi^2 - 2*xi^3)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (xi + xi^2 - 2*xi^3)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + 4*xi - 3*xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((3*xi)/2 + xi^2 + 2*xi^3)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (1 - xi + 2*xi^2 - 2*xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + ((1 + xi - 2*xi^2)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (3*(1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 2*(-1 + xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 - 2*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1/2 - xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 6*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 6*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 6*(1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 24*Int[18, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + 2*xi)*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - (-1 - xi + 2*xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 3*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(2*(2 + xi)*IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(4*IP[p[1], p[2]] + (-1 + 3*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((2 + xi)*IP[p[1], p[2]] + (1 + 2*xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[4], l[5]}, {-l[2], l[3], p[2]}, {-l[6], -l[4], l[2]}, {-l[5], -l[1], -l[3], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[4] -> photon, l[2] -> scalar2, l[5] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*(-4 - (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-3 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-3/2 - xi - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*(1 + (3*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((4 - 4*xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[1, {-1, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (xi*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((3 - 3*xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((2 - 2*xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[1, {0, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[5], l[4]}, {-l[3], l[2], p[2]}, {-l[4], -l[2], l[6]}, {-l[6], -l[1], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar2, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*(-4 - (16*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*(-2 - (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-1 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(3/2 + xi + (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((5 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + (Int[1, {0, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -2}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((4 - 4*xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-2 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[5]}, {-l[2], l[3], p[1]}, {-l[6], -l[4], l[2]}, {p[3], l[1], p[2]}, {-l[5], -l[1], -l[3], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[4] -> photon, l[2] -> scalar1, l[5] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*(-4 - (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-3 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-3/2 - xi - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*(1 + (3*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*Int[22, {-1, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (xi*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((3 - 3*xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*Int[22, {0, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[3], l[2], p[1]}, {-l[4], -l[2], l[6]}, {p[3], l[1], p[2]}, {-l[6], -l[1], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar1, l[4] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*(-4 - (16*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*(-2 - (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(-1 - (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*(3/2 + xi + (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + (2*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((5 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) + (2*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[22, {0, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -2}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-2 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[6], l[5], l[3]}, {-l[4], -l[1], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar2, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (4 - 4*xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (2 + (5*xi)/2)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (4 - 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 + 12*Int[13, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/2 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((5 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-4 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-7 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + (3*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + 6*Int[13, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[2], l[3]}, {-l[3], l[5], l[6]}, {-l[4], -l[2], p[2]}, {-l[6], -l[1], -l[5], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar2, l[4] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (-2 - (5*xi)/2)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 - (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/2 - 12*Int[16, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(-1 + xi + ((-1 + xi)*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + ((1 - xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-7 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((5 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-4 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - 6*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5 - ((-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[2], l[4]}, {-l[3], l[2], p[1]}, {-l[6], l[5], l[3]}, {p[3], l[1], p[2]}, {-l[4], -l[1], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar1, l[4] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] - 6*Int[3, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] - (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2])/2 + (4 - 4*xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (2 + (5*xi)/2)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (4 - 4*xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2] + ((-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-7 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) - (3*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((5 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-4 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - 6*Int[3, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[3]}, {-l[3], l[5], l[6]}, {-l[4], -l[2], p[1]}, {p[3], l[1], p[2]}, {-l[6], -l[1], -l[5], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar1, l[4] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + (3*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2])/2 - 12*Int[28, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (-2 - (5*xi)/2)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] + Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(-1 + xi + ((-1 + xi)*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + ((1 - xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-7 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) + (3*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((5 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-4 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - 6*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2] - ((-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {p[3], l[6], l[4]}, {-l[4], l[5], p[2]}, {-l[3], -l[5], -l[6], l[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[4] -> scalar2}, "InversePropagator" -> -((1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^4*Q[2]^2) + 2*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {1, 1, 1, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(1 + xi)^2*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {1, 1, 2, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 16*(-1 + xi)^2*Int[25, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 8*(-1 + xi)^2*Int[25, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[4], l[6]}, {-l[5], l[4], p[2]}, {-l[6], -l[2], -l[3], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[4] -> photon, l[1] -> scalar1, l[5] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> -((1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^2*Q[2]^4) - 4*(1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 16*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 8*(-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[5], l[4]}, {-l[3], l[2], p[2]}, {-l[4], -l[2], l[6]}, {-l[6], -l[1], l[7]}, {-l[7], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar2, l[4] -> scalar2, l[6] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> -7*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 - 4*Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 - 3*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 - (-1 + xi)^2*Int[25, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]*Q[2]^5 + (3 - 4*xi + xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]*Q[2]^5 + (3 - 4*xi + xi^2)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]*Q[2]^5 - Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 8*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]*Q[2]^5 + (-3 + 4*xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 2*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]*Q[2]^5 + 16*Int[26, {1, 1, 1, 1, 1, -1, 1, -1, 0}]*Q[1]*Q[2]^5 + Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - 2*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]*Q[2]^5 + Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*(-8 - (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*(-8 + (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(8*IP[p[1], p[2]] + (4*IP[p[1], p[2]]^2)/IP[p[2], p[3]] - 8*IP[p[2], p[3]])*Q[1]*Q[2]^5 - (3*(-1 + xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[1, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((2 - 2*xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[1, {-1, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[1, {-1, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((3 - 3*xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (Int[1, {0, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[1, {0, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (8*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -2}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (3*(-1 + xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-5 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((4 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)^2*Int[25, {-1, -1, 1, 1, 2, -1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((3 - 4*xi + xi^2)*Int[25, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((3 - 4*xi + xi^2)*Int[25, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*(-1 + xi)^2*Int[25, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (Int[25, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-3 + 4*xi)*Int[25, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (Int[43, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (8*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]*Q[2]^5)/IP[p[2], p[3]] + 8*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 8*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 8*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 8*Int[26, {1, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]*Q[2]^5 + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (8*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[3], l[2], p[1]}, {-l[4], -l[2], l[6]}, {-l[6], -l[1], l[7]}, {-l[7], -l[5], l[3]}, {p[3], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[5] -> photon, l[3] -> scalar1, l[4] -> scalar1, l[6] -> scalar1, l[7] -> scalar1}, "InversePropagator" -> -((-1 + xi)^2*Int[13, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^5*Q[2]) + (3 - 4*xi + xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^5*Q[2] + (3 - 4*xi + xi^2)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^5*Q[2] - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^5*Q[2] - Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 8*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^5*Q[2] + (-3 + 4*xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 2*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^5*Q[2] + 16*Int[14, {1, 1, 1, 1, 1, -1, 1, -1, 0}]*Q[1]^5*Q[2] - 7*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] - 4*Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] - 3*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] - 2*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^5*Q[2] + Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*(-8 - (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*(-8 + (8*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(8*IP[p[1], p[2]] + (4*IP[p[1], p[2]]^2)/IP[p[2], p[3]] - 8*IP[p[2], p[3]])*Q[1]^5*Q[2] - (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)^2*Int[13, {-1, -1, 1, 1, 2, -1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((3 - 4*xi + xi^2)*Int[13, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((3 - 4*xi + xi^2)*Int[13, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*(-1 + xi)^2*Int[13, {-1, 0, 1, 1, 2, -1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (Int[13, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-3 + 4*xi)*Int[13, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (3*(-1 + xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[22, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[22, {-1, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*Int[22, {-1, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (Int[22, {0, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*Int[22, {0, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (8*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -2}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (3*(-1 + xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-5 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -2, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[55, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (8*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^5*Q[2])/IP[p[2], p[3]] + 8*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 8*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 8*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 8*Int[14, {1, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^5*Q[2] + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - (8*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[5], l[4]}, {-l[2], l[3], p[2]}, {-l[4], -l[3], l[7]}, {-l[6], -l[1], l[2]}, {-l[7], -l[5], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar2, l[4] -> scalar2, l[6] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/2 + (7/2 - xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (4 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 + (5*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/2 + 4*Int[16, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + 4*Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 4*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]*Q[2]^5 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5 + Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*(2 + (2*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*(4 + (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + ((1 - xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[1, {-1, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (9*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-5 + 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) - (2*Int[1, {0, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*(-1 + xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[7, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((5 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((2 - 2*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((2 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((2 - 2*xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (5*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[25, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + 2*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + (4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[3], l[2]}, {-l[2], -l[1], l[6]}, {-l[4], l[5], p[2]}, {-l[6], -l[5], l[7]}, {-l[7], -l[3], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar2, l[4] -> scalar2, l[6] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (-3/2 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]*Q[2]^5 - (Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/2 - 4*Int[13, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 - (5*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/2 - 4*Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - 4*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]*Q[2]^5 - 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5 + Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(1 - xi - (2*(-1 + xi)*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]*Q[2]^5 + (3*(-1 + xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (3*(-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (5*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-3 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((4 - 4*xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-2 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((5 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(4*IP[p[2], p[3]]) + (2*Int[1, {0, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (5*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (5*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[43, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - 2*Int[13, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 - 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5 - (4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[2], l[3], p[1]}, {-l[4], -l[3], l[7]}, {-l[6], -l[1], l[2]}, {-l[7], -l[5], l[6]}, {p[3], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[6] -> scalar1, l[7] -> scalar1}, "InversePropagator" -> (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + 4*Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] - (5*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2])/2 + 4*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^5*Q[2] + (Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/2 + 4*Int[28, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (7/2 - xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (4 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2] + Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*(2 + (2*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*(4 + (4*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] - (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-5 + 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) + (4*Int[13, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (5*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (4*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[22, {-1, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (9*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (2*Int[22, {0, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (3*(-1 + xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[31, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((5 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((4 - 4*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[31, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((2 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] + 2*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + (4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[2]}, {-l[2], -l[1], l[6]}, {-l[4], l[5], p[1]}, {-l[6], -l[5], l[7]}, {-l[7], -l[3], l[4]}, {p[3], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[3] -> photon, l[5] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[6] -> scalar1, l[7] -> scalar1}, "InversePropagator" -> 2*(-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + 2*Int[3, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (5*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2])/2 + (-3/2 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^5*Q[2] - (Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/2 - 4*Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] - 4*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^5*Q[2] - 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2] + Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(1 - xi - (2*(-1 + xi)*IP[p[1], p[2]])/IP[p[2], p[3]])*Q[1]^5*Q[2] + ((-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((5 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(4*IP[p[2], p[3]]) + (5*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (3*(-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-3 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((4 - 4*xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-2 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[22, {0, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (5*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (4*Int[55, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (4*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] + 2*Int[3, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] - 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2] - (4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[4], -l[7], l[6]}, {-l[5], l[7], l[3]}, {-l[6], -l[1], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[7] -> photon, l[3] -> scalar2, l[4] -> scalar2, l[5] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> (4 - 4*xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + ((4 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/2 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (-2 - xi/2)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (4 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5 - 4*Int[13, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + 4*Int[16, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (-1 + xi)^2*Int[25, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]*Q[2]^5 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]*Q[2]^5 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + (8 - 8*xi)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]*Q[2]^5 + 2*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 - 8*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5 - Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 8*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-3 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-4 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[7, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-3 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-4 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)^2*Int[25, {-1, -1, 1, 1, 2, -1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (Int[25, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*Int[25, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (Int[43, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - 10*Int[13, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 16*Int[13, {1, 1, 1, 1, -1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 - 6*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 - 8*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 - 8*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 8*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 16*Int[13, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]*Q[2]^5 - 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5 + ((-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[2], l[4]}, {-l[3], l[2], p[1]}, {-l[4], -l[7], l[6]}, {-l[5], l[7], l[3]}, {-l[6], -l[1], l[5]}, {p[3], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[7] -> photon, l[3] -> scalar1, l[4] -> scalar1, l[5] -> scalar1, l[6] -> scalar1}, "InversePropagator" -> 2*Int[3, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (-1 + xi)^2*Int[13, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^5*Q[2] + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^5*Q[2] + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^5*Q[2] + Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] + (8 - 8*xi)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^5*Q[2] + 2*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] - 8*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2] + (4 - 4*xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + ((4 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/2 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] + 4*Int[28, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + (-2 - xi/2)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (4 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2] - Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 8*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2] - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2] + (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)^2*Int[13, {-1, -1, 1, 1, 2, -1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (Int[13, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[13, {0, 0, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-3 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (2*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-4 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[31, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {-1, 0, -1, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-3 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((2 - 2*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-4 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, -1, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (Int[55, {-1, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - 6*Int[3, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] - 8*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] - 8*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 16*Int[25, {1, 1, 1, 1, -1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] - 6*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 8*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 16*Int[25, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^5*Q[2] - 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2] + ((-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], -l[2], l[4]}, {-l[3], l[2], p[2]}, {-l[4], l[6], l[7]}, {-l[5], -l[1], l[3]}, {-l[7], -l[6], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[6] -> photon, l[3] -> scalar2, l[4] -> scalar2, l[5] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (4 - 4*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (4 - 4*xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + 3*(1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + 2*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + 16*Int[16, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (2*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[7, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[7, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((3 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (2*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((-1 + xi)*Int[7, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[7, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[7, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*Int[7, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + (4*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 + 8*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], p[1]}, {p[3], l[2], l[3]}, {-l[3], -l[1], l[5]}, {-l[4], -l[2], p[2]}, {-l[5], -l[6], l[7]}, {-l[7], l[6], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[6] -> photon, l[3] -> scalar2, l[4] -> scalar2, l[5] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> 4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + 4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (1 - xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 + (1 - xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5 + (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5 - 3*(1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 - 16*Int[13, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]*Q[2]^5 - 2*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]*Q[2]^5 + ((1 - xi)*Int[1, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((1 - xi)*Int[1, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - ((3 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((2 - 2*xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + ((-1 + xi)*Int[1, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[1, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (3*(-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]*Q[2]^5)/(2*IP[p[2], p[3]]) + (2*Int[1, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (2*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] - (4*Int[13, {0, 1, 1, 1, -1, 0, 1, 0, 0}]*Q[1]*Q[2]^5)/IP[p[2], p[3]] + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5 - 8*Int[13, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]*Q[2]^5|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[2], l[4]}, {-l[3], l[2], p[1]}, {-l[4], l[6], l[7]}, {-l[5], -l[1], l[3]}, {-l[7], -l[6], l[5]}, {p[3], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[6] -> photon, l[3] -> scalar1, l[4] -> scalar1, l[5] -> scalar1, l[7] -> scalar1}, "InversePropagator" -> (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] - 2*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 16*Int[28, {0, 1, 1, 1, -1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (4 - 4*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + (4 - 4*xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + (-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2] + 3*(1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + ((1 - xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (3*(-1 + xi)*Int[1, {0, 0, -1, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + (2*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[31, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[31, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((3 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((-1 + xi)*Int[31, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[31, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((1 - xi)*Int[31, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*Int[31, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + 8*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[3]}, {-l[3], -l[1], l[5]}, {-l[4], -l[2], p[1]}, {-l[5], -l[6], l[7]}, {-l[7], l[6], l[4]}, {p[3], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[2] -> photon, l[6] -> photon, l[3] -> scalar1, l[4] -> scalar1, l[5] -> scalar1, l[7] -> scalar1}, "InversePropagator" -> (-1 + xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + 8*Int[3, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] + 2*Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2] + (1 - xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2] + (1 - xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2] - 3*(1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2] - (3*(-1 + xi)*Int[1, {-1, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[1, {0, -1, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - (2*Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[13, {0, 1, 1, 1, 0, -1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[22, {-1, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {-1, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((1 - xi)*Int[22, {-1, 0, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] - ((3 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((2 - 2*xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, -1}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + ((-1 + xi)*Int[22, {0, -2, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) - ((-1 + xi)*Int[22, {0, -2, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^5*Q[2])/(2*IP[p[2], p[3]]) + ((-1 + xi)*Int[22, {0, -1, -1, 1, 1, 1, 2, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + (2*Int[22, {0, -1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^5*Q[2])/IP[p[2], p[3]] + 8*Int[3, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2] + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^5*Q[2]|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[4]}, {-l[2], l[1], p[1]}, {-l[4], -l[6], l[2]}, {p[3], l[6], l[7]}, {-l[3], -l[1], p[2]}, {-l[7], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[3] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 2*(-1 + xi)*Int[1, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (3*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[1, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 - xi)*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (4 - 4*xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-5 + 9*xi - 5*xi^2 + xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (10 - xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 6*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 6*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 8*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[4, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi + xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi + xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 5*(-1 + xi)*Int[7, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 - 3*xi)*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 - 3*xi)*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(2 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(2 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + 2*Int[10, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 10*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 6*Int[10, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[10, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 8*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[11, {1, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 8*Int[11, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 4*Int[11, {1, 1, -1, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 8*Int[11, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 + 8*Int[11, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 + Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - Int[19, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 - xi)*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (8 - xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 6*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[29, {1, 1, -1, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 8*Int[29, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 + 8*Int[29, {1, 1, 0, 1, 1, 1, 1, 0, -2}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi + xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi + xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi^2)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[49, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[49, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[49, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 3*Int[49, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (9 - 4*xi)*Int[49, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[49, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 16*Int[50, {1, 1, 1, 1, 1, 0, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 3*Int[67, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[67, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 10*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 2*(-11 + 2*xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 10*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 2*(-11 + 2*xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 6*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[49, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[49, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[49, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[49, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[49, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[49, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(5 - 2*xi)*Int[49, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[49, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[49, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 64*Int[50, {1, 1, 1, 1, 1, 1, 1, -2, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[52, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 16*Int[52, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[67, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 16*Int[67, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[70, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[70, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 32*(-1 + xi)*Int[49, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[49, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[70, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {0, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 + 10*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[11, {1, 1, 0, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[29, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[29, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*Int[11, {1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*Int[29, {1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[11, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[11, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[29, {1, 1, 0, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(10*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*(2 + xi)*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(IP[p[1], p[2]] - (-4 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((8 - 6*xi)*IP[p[1], p[2]] - 2*(2 + 3*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[7], l[6]}, {-l[2], l[1], p[1]}, {-l[6], -l[4], l[2]}, {p[3], -l[1], l[3]}, {-l[3], -l[7], l[5]}, {-l[5], l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[7] -> photon, l[2] -> scalar1, l[6] -> scalar1, l[3] -> scalar2, l[5] -> scalar2}, "InversePropagator" -> -((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + (2 - 2*xi)*Int[1, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^2*Int[1, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (7*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (2 - xi - xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi - xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (5 - 5*xi)*Int[1, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 + 3*xi)*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 4*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-6 + 7*xi - xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - xi*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 + 3*xi)*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(4 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*(2 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 - 2*Int[4, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 11*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 6*Int[4, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 8*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[4, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 8*Int[4, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[4, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[5, {1, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 8*Int[5, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 4*Int[5, {1, 1, -1, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 8*Int[5, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 8*Int[5, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + xi*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-9 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 8*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 3*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[19, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-4 - 3*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 8*Int[29, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 - 8*Int[29, {1, 1, 0, 1, 1, 1, 1, 0, -2}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-4 + 5*xi - xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-4 + 5*xi - xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[31, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[31, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 3*Int[31, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 4*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-9 + 4*xi)*Int[31, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[31, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 16*Int[32, {1, 1, 1, 1, 1, 0, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[40, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 6*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 3*Int[61, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[61, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 10*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[5, {1, 1, 0, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 4*Int[5, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[5, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] - 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 16*Int[5, {1, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 10*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-11 + 2*xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[29, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[29, {1, 1, 0, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[31, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[31, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[31, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[31, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 12*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[31, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-5 + 2*xi)*Int[31, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[31, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[31, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 64*Int[32, {1, 1, 1, 1, 1, 1, 1, -2, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[34, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[34, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 10*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-11 + 2*xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[61, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[61, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[64, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[64, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 32*(-1 + xi)*Int[31, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[31, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[64, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(-2*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(10*IP[p[1], p[2]] + 7*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((8 - 6*xi)*IP[p[1], p[2]] + 12*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[3], -l[7], l[5]}, {-l[5], l[4], p[1]}, {p[3], l[7], l[6]}, {-l[2], l[1], p[2]}, {-l[6], -l[4], l[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[7] -> photon, l[3] -> scalar1, l[5] -> scalar1, l[2] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 2*xi + xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (3*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^2*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 4*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-6 + 7*xi - xi^2)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 3*xi*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 8*Int[2, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 8*Int[2, {1, 1, 0, 1, 1, 1, 1, -1, -1}]*Q[1]^3*Q[2]^3 + 2*Int[4, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[4, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 4*Int[4, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-4 + 5*xi - xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-4 + 5*xi - xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[7, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[7, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 3*Int[7, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 4*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-9 + 4*xi)*Int[7, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[7, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 6*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 8*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[7, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 16*Int[8, {1, 1, 1, 1, 1, 0, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 4*Int[10, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 7*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[10, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[11, {1, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 12*Int[11, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 16*Int[11, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 2*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 5*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 8*Int[19, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi - xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi - xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (5 - 5*xi)*Int[22, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 3*xi*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - xi*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 3*Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi)*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*(2 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*xi*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 3*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi^2)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-3 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 3*Int[37, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[37, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[40, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 3*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-4 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 4*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 10*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(6*IP[p[1], p[2]] - 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 16*Int[2, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[7, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[7, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[7, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[7, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 12*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-5 + 2*xi)*Int[7, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-4 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[7, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[7, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 64*Int[8, {1, 1, 1, 1, 1, 1, 1, -2, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 16*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[10, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[11, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[11, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[37, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 16*Int[37, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[40, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-6 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[40, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 32*(-1 + xi)*Int[7, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 16*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[7, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 16*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[40, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*Int[4, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((8 - 6*xi)*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(10*IP[p[1], p[2]] + 7*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[1], l[2]}, {-l[2], -l[6], l[4]}, {-l[4], l[5], p[1]}, {p[3], -l[1], l[3]}, {-l[3], -l[5], l[7]}, {-l[7], l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[4] -> scalar1, l[3] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 - (-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 5*xi + xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 5*xi + xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[1, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[1, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 0, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 3*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[1, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 3*Int[1, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (15 - 17*xi + xi^2 + xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-10 + 4*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (9 - 4*xi)*Int[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[1, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 - xi)*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 6*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 8*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*Int[2, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 16*Int[2, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 16*Int[2, {1, 1, 1, 1, 1, 0, 1, -2, 0}]*Q[1]^3*Q[2]^3 + 4*Int[4, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 7*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[4, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - Int[4, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*Int[5, {1, 1, -2, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 12*Int[5, {1, 1, -1, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 16*Int[5, {1, 1, 0, 1, 1, 1, 1, -2, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (7 + 3*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 8*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 3*Int[19, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[19, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + Int[19, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[19, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 5*xi + xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 5*xi + xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 3*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 4*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 6*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[22, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - xi)*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 - 2*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 2*xi - xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-1 + 3*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 6*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[37, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {-2, 1, 1, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 5*(-1 + xi)*Int[40, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 3*xi*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[40, {0, 1, 1, -2, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi)*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + 2*(2 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 + 2*xi*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (4 - 4*xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(3 - 4*xi + xi^2)*Int[1, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)^2*Int[1, {-1, 0, 1, 1, 2, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[1, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 12*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(5 - 2*xi)*Int[1, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-4 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[1, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[1, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 16*Int[2, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 64*Int[2, {1, 1, 1, 1, 1, 1, 1, -2, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[4, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 16*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 16*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 16*Int[4, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[5, {1, 1, -1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 16*Int[5, {1, 1, 0, 1, 1, 1, 1, -1, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[19, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[19, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 16*Int[19, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[22, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 20*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-6 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[22, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 32*(-1 + xi)*Int[1, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[1, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[22, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + (2*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 10*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + 5*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(4*IP[p[1], p[2]] + 5*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*((8 - 6*xi)*IP[p[1], p[2]] + 2*(2 - 3*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(2*IP[p[1], p[2]] - (-1 + xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[5]}, {-l[2], l[1], p[1]}, {-l[5], l[7], l[2]}, {p[3], -l[4], l[6]}, {-l[3], -l[1], p[2]}, {-l[6], -l[7], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[7] -> photon, l[2] -> scalar1, l[5] -> scalar1, l[3] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> ((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)^2*Int[1, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[1, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[1, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 6*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 4*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[1, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[7, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[19, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[22, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 3*xi + xi^2)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[31, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-3 + 4*xi - xi^2)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[49, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[49, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[49, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[49, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[49, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[67, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[1, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[1, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[1, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[1, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[1, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[1, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[1, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[1, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[1, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[19, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[22, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[22, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 12*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 4*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[49, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[49, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[49, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[49, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[49, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 8*Int[49, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[49, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[49, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 8*Int[67, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 4*Int[70, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 32*(-1 + xi)*Int[1, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 16*(-1 + xi)*Int[1, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[1, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 16*Int[1, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 16*Int[1, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 16*(-1 + xi)*Int[22, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[22, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*(-1 + xi)*Int[49, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[49, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 16*Int[49, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 32*Int[70, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 64*Int[1, {1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^3*Q[1]^3*Q[2]^3 - 6*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(6*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[5]}, {-l[2], l[1], p[1]}, {-l[5], l[7], l[2]}, {p[3], -l[1], l[3]}, {-l[3], -l[7], l[6]}, {-l[6], -l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[7] -> photon, l[2] -> scalar1, l[5] -> scalar1, l[3] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> -((-1 + xi)^3*Int[1, {-2, 0, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3) + ((-1 + xi)^3*Int[1, {-1, -1, 0, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-1 + xi)^2*Int[1, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 3*(-1 + xi)^3*Int[1, {-1, 0, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[1, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - (3*(-1 + xi)^2*Int[1, {-1, 0, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (-2 + 3*xi - xi^2)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[1, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^3*Int[1, {0, -1, -1, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 + ((-1 + xi)^2*Int[1, {0, -1, 0, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + (2 - 2*xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 - ((-1 + xi)^3*Int[1, {0, 0, -2, 0, 2, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3)/2 + 4*(-1 + xi)^2*Int[1, {0, 0, -1, 0, 1, 2, 2, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(2 - 3*xi + xi^3)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 - xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[7, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[7, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[7, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[7, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[7, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[7, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 4*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[7, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[22, {-1, 0, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-2 + 3*xi - xi^2)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {-1, 0, 0, 1, 2, 1, 2, 0, -1}]*Q[1]^3*Q[2]^3 + Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[22, {0, -2, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - 2*xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (3 - 4*xi + xi^2)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, -1, 0}]*Q[1]^3*Q[2]^3 + (-2 - xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (2 - xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (-1 + xi)^2*Int[31, {-1, -1, 0, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {-1, -1, 1, 1, 2, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^3*Q[2]^3 + 2*(-1 + xi)*Int[31, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[31, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)^2*Int[31, {0, -1, -1, 1, 2, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 + (1 - xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - 2*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + 2*Int[31, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[37, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 + (-1 + xi)*Int[40, {-1, 1, 1, -1, 1, 1, 2, 0, 0}]*Q[1]^3*Q[2]^3 - Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 - Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^3*Q[2]^3 + Int[61, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^3*Q[2]^3 - (4*(-1 + xi)^3*Int[1, {0, 0, 0, 0, 2, 2, 2, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3)/3 - 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[7, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[7, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[7, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[7, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[7, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[7, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[7, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[7, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[7, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[7, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)^2*Int[31, {-1, -1, 1, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[31, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*(-1 + xi)*Int[31, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[31, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)^2*Int[31, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*(-1 + xi)*Int[31, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 8*Int[31, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[31, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[31, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[37, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {-1, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[40, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 4*(-1 + xi)*Int[40, {0, 1, 1, -1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 12*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 8*Int[61, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 4*Int[64, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 32*(-1 + xi)*Int[7, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[7, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[7, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 16*Int[7, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 16*Int[7, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*(-1 + xi)*Int[31, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[31, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 16*Int[31, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 16*(-1 + xi)*Int[40, {0, 1, 1, 0, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[40, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 32*Int[64, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 64*Int[7, {1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^3*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[1, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 2*(-1 + xi)^2*Int[22, {0, -1, 0, 1, 2, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(5*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(5*IP[p[1], p[2]] + 4*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(6*IP[p[1], p[2]] + 5*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(6*IP[p[1], p[2]] + 5*IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 2*(-1 + xi)^2*Int[1, {0, 0, 0, 0, 1, 2, 2, 0, 0}]*(6*IP[p[1], p[2]] + (5 - 2*xi)*IP[p[2], p[3]])*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], -l[6], l[7]}, {-l[7], -l[5], l[2]}, {p[3], l[6], l[4]}, {-l[4], l[5], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[7] -> scalar1, l[4] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[10, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*xi*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*xi*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 + xi)*Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)*xi*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-2 + 3*xi - xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - ((-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + ((-1 + xi)^2*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + Int[13, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 8*Int[13, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + ((1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 16*Int[13, {1, 1, 1, 1, 0, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 3*xi)*Int[16, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 4*Int[16, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 12*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (9*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (8 - 8*xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 - 16*Int[16, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 - 2*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[55, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[55, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - Int[55, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 8*Int[55, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 16*Int[55, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 - 4*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 6*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(3 + 2*xi)*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 3*Int[13, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 3*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 32*Int[13, {1, 1, 1, 1, 0, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[13, {1, 1, 1, 1, 1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 32*Int[13, {1, 1, 1, 1, 1, 1, 0, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {1, 1, 1, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[16, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[16, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 64*Int[16, {1, 1, 1, 1, 1, 1, 1, -2, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[25, {1, 1, 1, 1, -1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(1 + xi^2)*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 32*Int[25, {1, 1, 1, 1, 0, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 32*(-1 + xi)*Int[25, {1, 2, 1, 1, 0, 1, 0, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[25, {2, 2, 1, 1, -1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[28, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[43, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 20*Int[55, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 80*Int[55, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 16*Int[13, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 8*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {1, 1, 2, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 128*Int[16, {1, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 24*Int[25, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 16*(2 - 3*xi + xi^2)*Int[25, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 64*Int[55, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 64*Int[16, {1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 8*(-1 + xi)^2*Int[25, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 4*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 12*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 32*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^4*Q[2]^2 - 2*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(-12*IP[p[1], p[2]] + 20*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(4*IP[p[1], p[2]] + (-2 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(-2*IP[p[1], p[2]] + (1 + 3*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(-2*IP[p[1], p[2]] + (-9 + 5*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[4], l[6]}, {-l[5], l[4], p[2]}, {-l[6], -l[3], l[7]}, {-l[7], -l[2], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[4] -> photon, l[1] -> scalar1, l[5] -> scalar2, l[6] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> -2*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[10, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (9/2 - 2*xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[10, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + ((1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^2*Q[2]^4)/2 - Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*xi*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*xi*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 + xi)*Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)*xi*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-2 + 3*xi - xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - ((-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + ((-1 + xi)^2*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + Int[25, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 8*Int[25, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 16*Int[25, {1, 1, 1, 1, 0, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[28, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 4*Int[28, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[28, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 12*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 - 16*Int[28, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 - Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[37, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[43, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[43, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (7*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - Int[43, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 8*Int[43, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 16*Int[43, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 + 4*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[13, {1, 1, 1, 1, -1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 3*Int[13, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(1 + xi^2)*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 32*Int[13, {1, 1, 1, 1, 0, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[13, {1, 1, 1, 1, 1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 32*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 32*(-1 + xi)*Int[13, {1, 2, 1, 1, 0, 1, 0, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[13, {2, 2, 1, 1, -1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[16, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 64*Int[16, {1, 1, 1, 1, 1, 1, 1, 0, -2}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 6*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(3 + 2*xi)*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 3*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 32*Int[25, {1, 1, 1, 1, 0, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 20*Int[28, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 80*Int[28, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[37, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[43, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[43, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[55, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 24*Int[13, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 24*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 16*(2 - 3*xi + xi^2)*Int[13, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 8*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 16*Int[25, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 64*Int[28, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 8*(-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^2*Q[2]^4 + 4*Int[10, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 12*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 32*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^2*Q[2]^4 - 2*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(-12*IP[p[1], p[2]] + 20*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(4*IP[p[1], p[2]] + (-2 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(-2*IP[p[1], p[2]] + (1 + 3*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(-2*IP[p[1], p[2]] + (-9 + 5*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], -l[6], l[7]}, {-l[7], -l[5], l[2]}, {p[3], l[5], l[4]}, {-l[4], l[6], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[5] -> photon, l[6] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[7] -> scalar1, l[4] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[4, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 3*xi)*Int[13, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 3*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + 5*xi - 4*xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[13, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - 5*xi + 4*xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 12*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (9*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (8 - 8*xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 3*xi + xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-5 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^4*Q[2]^2 + ((-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - ((-1 + xi)^2*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - Int[13, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 8*Int[13, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 16*Int[13, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 + ((1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 16*Int[13, {1, 1, 1, 1, 0, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - 4*Int[19, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 2*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[55, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 + xi)*Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[55, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + Int[55, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 8*Int[55, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[58, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 16*Int[58, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 + 12*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 12*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 32*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*Int[3, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[13, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[13, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 3*Int[13, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 3*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 32*Int[13, {1, 1, 1, 1, 0, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[13, {1, 1, 1, 1, 1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 32*Int[13, {1, 1, 1, 1, 1, 1, 0, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 64*Int[13, {1, 1, 1, 1, 1, 1, 1, -2, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {1, 1, 1, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[25, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[25, {1, 1, 1, 1, -1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 8*xi*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 32*Int[25, {1, 1, 1, 1, 0, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 32*(-1 + xi)*Int[25, {1, 2, 1, 1, 0, 1, 0, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[25, {2, 2, 1, 1, -1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[46, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 6*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(3 + 2*xi)*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 20*Int[58, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 80*Int[58, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 16*Int[13, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 32*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 128*Int[13, {1, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {1, 1, 2, 2, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[25, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 64*Int[58, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 64*Int[13, {1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 4*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + 8*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], l[4], l[5]}, {-l[5], -l[2], l[7]}, {-l[6], -l[4], p[2]}, {-l[7], -l[3], l[6]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[4] -> photon, l[1] -> scalar1, l[5] -> scalar2, l[6] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> (-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[4, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - 4*Int[4, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[13, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + ((1 + xi)^2*Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}]*Q[1]^2*Q[2]^4)/2 - Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[19, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 3*xi)*Int[25, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 3*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + 5*xi - 4*xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[25, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {0, -2, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -2, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - 5*xi + 4*xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 12*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (9*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (8 - 8*xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 3*xi + xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-5 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -2, 0}]*Q[1]^2*Q[2]^4 + ((-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - ((-1 + xi)^2*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - Int[25, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 8*Int[25, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 16*Int[25, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 + 16*Int[25, {1, 1, 1, 1, 0, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 - Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[43, {-2, 1, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 + xi)*Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[43, {-1, 1, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + Int[43, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 8*Int[43, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 4*Int[46, {-1, 1, 1, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 16*Int[46, {0, 1, 1, 1, 1, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 + 4*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 12*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 12*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 32*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^2*Q[2]^4 + 2*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[13, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[13, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[13, {1, 1, 1, 1, -1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 3*Int[13, {1, 1, 1, 1, 0, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*xi*Int[13, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 32*Int[13, {1, 1, 1, 1, 0, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[13, {1, 1, 1, 1, 1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 32*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 64*Int[13, {1, 1, 1, 1, 1, 1, 1, 0, -2}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[13, {1, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 32*(-1 + xi)*Int[13, {1, 2, 1, 1, 0, 1, 0, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[13, {2, 2, 1, 1, -1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[16, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*Int[19, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[25, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, 0, 2, 2, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[25, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 3*Int[25, {1, 1, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 32*Int[25, {1, 1, 1, 1, 0, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[28, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 6*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(3 + 2*xi)*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 20*Int[46, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 80*Int[46, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[58, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[13, {1, 2, 1, 1, 0, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[13, {2, 2, 1, 1, 0, 0, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 16*Int[25, {1, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 64*Int[46, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 4*Int[4, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + 3*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(3*IP[p[1], p[2]] + 8*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[2], l[1], p[1]}, {-l[3], l[7], l[2]}, {p[3], -l[4], l[6]}, {-l[5], l[4], p[2]}, {-l[6], -l[7], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[7] -> photon, l[2] -> scalar1, l[3] -> scalar1, l[5] -> scalar2, l[6] -> scalar2}, "InversePropagator" -> 16*Int[13, {1, 1, 1, 1, 1, 1, -1, 0, 0}]*IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 16*Int[13, {1, 1, 1, 1, 1, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^3*Q[2]^3|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[4], l[2]}, {-l[2], l[1], p[1]}, {p[3], l[5], l[6]}, {-l[3], -l[1], p[2]}, {-l[6], -l[4], l[7]}, {-l[7], -l[5], l[3]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[2] -> scalar1, l[3] -> scalar2, l[6] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> (4 - 4*xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 4*Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - (5*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (-1 + xi)*Int[10, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (2 - 2*xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[22, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + xi)*(-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - xi*(3 - 4*xi + xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (xi - xi^3)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(-1 + 2*xi)*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)*xi*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-4 + 5*xi - xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*xi*Int[25, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + xi*(2 - 3*xi + xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*xi^2*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (xi*(1 + 2*xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (1/2 - xi + xi^2 - xi^3/2)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + ((2 - 3*xi + xi^3)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + xi*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*xi*Int[25, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*xi*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 + (3*(-1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (1 - xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[28, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 8*Int[28, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - xi/2)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[67, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[67, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 2*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 16*Int[28, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 10*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 16*Int[70, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 16*Int[70, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 8*Int[30, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi^2*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*Int[28, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[28, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*((-4 + 6*xi)*IP[p[1], p[2]] + 3*(-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(-2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(4*IP[p[1], p[2]] + 2*xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - (-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (1 - xi + xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(-2*(-2 + xi)*IP[p[1], p[2]] + (-2 + xi + xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[2], l[4]}, {-l[4], -l[6], l[7]}, {-l[5], l[6], p[2]}, {-l[7], -l[3], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[5] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> 4*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[1, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 8*Int[1, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (4 - 4*xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (5*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 5*xi + 2*xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (1 - xi^2)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 3*(-1 + xi)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(2 - 3*xi + xi^2)*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 3*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + 3*xi - 2*xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1/2 - xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + ((-1 + xi)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - (3*(-1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[40, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*xi*Int[43, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + xi*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*xi*Int[43, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*xi*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (8 - 8*xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 + 8*Int[46, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 + 4*Int[61, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[61, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*Int[46, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(2 - 3*xi + xi^2)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-2 + 3*xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 10*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*Int[46, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[64, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[64, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[46, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 8*Int[27, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 2*(-2 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] - xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[6]}, {-l[3], -l[1], p[1]}, {-l[6], -l[4], l[7]}, {-l[7], -l[5], l[3]}, {p[3], l[4], l[2]}, {-l[2], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[6] -> scalar1, l[7] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[1, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - (5*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + xi)*(-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - xi*(3 - 4*xi + xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (xi - xi^3)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(-1 + 2*xi)*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)*xi*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-4 + 5*xi - xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*xi*Int[13, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + xi*(2 - 3*xi + xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*xi^2*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (xi*(1 + 2*xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (1/2 - xi + xi^2 - xi^3/2)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + ((2 - 3*xi + xi^3)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + xi*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*xi*Int[13, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 2*xi*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 + (3*(-1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (1 - xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + ((-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + 8*Int[16, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 4*Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - xi/2)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[49, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[49, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 2*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 10*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 16*Int[16, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 16*Int[49, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 16*Int[49, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 8*Int[18, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi^2*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*Int[16, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[16, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*((-4 + 6*xi)*IP[p[1], p[2]] + 3*(-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(-2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(4*IP[p[1], p[2]] + 2*xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - (-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (1 - xi + xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(-2*(-2 + xi)*IP[p[1], p[2]] + (-2 + xi + xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[1], l[3]}, {-l[3], -l[5], l[7]}, {-l[6], l[5], p[1]}, {-l[7], -l[4], l[6]}, {p[3], l[4], l[2]}, {-l[2], l[1], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[6] -> scalar1, l[7] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> (2 - 2*xi)*Int[1, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (5*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 5*xi + 2*xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi^2)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 3*(-1 + xi)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(2 - 3*xi + xi^2)*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 3*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + 3*xi - 2*xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1/2 - xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + ((-1 + xi)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (3*(-1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (4 - 4*xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[22, {0, 1, -1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 8*Int[22, {0, 1, 0, 1, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[37, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[37, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 4*Int[40, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + Int[40, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*xi*Int[55, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {-1, 1, 2, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + xi*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*xi*Int[55, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 2*xi*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (8 - 8*xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 + 8*Int[58, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*Int[58, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(-IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 10*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(2 - 3*xi + xi^2)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-2 + 3*xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[40, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[40, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[40, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*Int[58, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[58, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 8*Int[15, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(-4*IP[p[1], p[2]] + 2*(-2 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*((-1 + xi)*IP[p[1], p[2]] - xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[1]}, {-l[1], l[3], p[1]}, {p[3], l[6], l[5]}, {-l[4], -l[2], p[2]}, {-l[5], -l[3], l[7]}, {-l[7], -l[6], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[5] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> 4*(-1 + xi)*Int[1, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[1, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[1, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 2*xi)*Int[1, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 8*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - xi/2)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[7, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (5*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 4*Int[7, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^3*Int[25, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (1 - xi^2)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(-1 + 2*xi)*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)*xi*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - (-1 + xi)*xi^2*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (3/2 - xi)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + ((-1 + 2*xi - 2*xi^2 + xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - ((-1 + xi)^2*(2 + xi)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - xi*Int[25, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*xi*Int[25, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 8*Int[25, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[25, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 - (3*(-1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[1, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*Int[25, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[25, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 16*Int[7, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*Int[7, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 10*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[7, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(2 - 3*xi + xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*Int[25, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-2 + 3*xi)*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[25, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 8*Int[27, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*Int[25, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[2], l[1]}, {-l[1], l[3], p[1]}, {p[3], -l[2], l[4]}, {-l[4], -l[6], l[7]}, {-l[5], l[6], p[2]}, {-l[7], -l[3], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[5] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> -4*Int[1, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[1, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*Int[1, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[1, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + Int[1, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 4*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (5*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + 4*Int[1, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[7, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[7, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (3 - 2*xi)*Int[7, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (2 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-2 + 3*xi - xi^2)*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (xi - xi^3)*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)*xi*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)*xi*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 + (1 - 3*xi + 2*xi^2)*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + ((3 - 2*xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 - 4*(-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + ((1 - xi)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (3*(-1 + xi)*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (2 - 2*xi)*Int[28, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 + (4 - 4*xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 - Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4)/2 + (4 - 4*xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^2*Q[2]^4 - xi*Int[43, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*xi*Int[43, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^2*Q[2]^4 - 2*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 8*Int[43, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^2*Q[2]^4 + (2 - 2*xi)*Int[43, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^2*Q[2]^4 + 16*Int[1, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*Int[1, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 10*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 16*Int[1, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[28, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 2*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 16*Int[43, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 8*Int[30, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[7, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*Int[43, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[43, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 16*Int[43, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - (-1 + xi)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (1 - 2*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((-2 + xi)*IP[p[1], p[2]] - (-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*((-4 + 6*xi)*IP[p[1], p[2]] + 3*(-1 + xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*Int[43, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] - xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[5], l[6]}, {-l[3], -l[1], p[1]}, {-l[6], -l[4], l[7]}, {-l[7], -l[5], l[3]}, {p[3], l[1], l[2]}, {-l[2], l[4], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[1] -> photon, l[4] -> photon, l[5] -> photon, l[3] -> scalar1, l[6] -> scalar1, l[7] -> scalar1, l[2] -> scalar2}, "InversePropagator" -> -(Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2) + Int[7, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[7, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[7, {0, 1, 1, 0, 1, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - (5*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (1 - xi)*Int[13, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, -1, 1, 2, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 1, 2, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, -1, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^3*Int[13, {-1, -1, 2, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi^2)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(-1 + 2*xi)*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)*xi*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (-1 + xi)*xi^2*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (3/2 - xi)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + ((-1 + 2*xi - 2*xi^2 + xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - ((-1 + xi)^2*(2 + xi)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - xi*Int[13, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*xi*Int[13, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 2*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 8*Int[13, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[13, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 - (3*(-1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (-1 + xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - xi/2)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[22, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[22, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 2*xi)*Int[22, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 8*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 4*Int[31, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[31, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*Int[13, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[13, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[22, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 10*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(2 - 3*xi + xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*Int[13, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-2 + 3*xi)*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[31, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[31, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[13, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[2], p[3]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 8*Int[15, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*Int[13, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + (1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[2], l[4]}, {-l[4], -l[6], l[7]}, {-l[5], l[6], p[1]}, {-l[7], -l[3], l[5]}, {p[3], l[2], l[1]}, {-l[1], l[3], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[4] -> scalar1, l[5] -> scalar1, l[7] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> (-5*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - (-1 + xi)^2*xi*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-2 + 3*xi - xi^2)*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (xi - xi^3)*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)*xi*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)*xi*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {0, -1, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 2, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 + (1 - 3*xi + 2*xi^2)*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + ((3 - 2*xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 - 4*(-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, 0, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + ((1 - xi)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (3*(-1 + xi)*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (2 - 2*xi)*Int[16, {-1, -1, 1, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, -1, 1, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[16, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + (4 - 4*xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, -1, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 3*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 + 4*Int[19, {-1, 1, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*Int[19, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - 4*Int[22, {-1, 1, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[22, {-1, 1, 1, 0, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[22, {0, 1, 0, 1, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + Int[22, {0, 1, 1, -1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 4*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[31, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[31, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (3 - 2*xi)*Int[31, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2)/2 + (4 - 4*xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, -1, 0}]*Q[1]^4*Q[2]^2 - Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - xi*Int[55, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*xi*Int[55, {0, 1, 1, 1, 1, 0, 1, -1, 0}]*Q[1]^4*Q[2]^2 - 2*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 8*Int[55, {0, 1, 1, 1, 1, 1, 1, -1, -1}]*Q[1]^4*Q[2]^2 + (2 - 2*xi)*Int[55, {0, 1, 2, 1, 1, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, -1, -1}]*Q[1]^4*Q[2]^2 - 10*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 2*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[16, {0, -1, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, -1, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 16*Int[22, {-1, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*Int[22, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 16*Int[22, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 16*Int[55, {0, 1, 1, 1, 1, 1, 1, -1, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 8*Int[18, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {0, -1, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] - IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[31, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*Int[55, {0, 1, 1, 1, 1, 1, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[55, {0, 1, 2, 1, 1, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*Int[55, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - (-1 + xi)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(3*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*(-1 + xi)*IP[p[1], p[2]] + (1 - 2*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*((-2 + xi)*IP[p[1], p[2]] - (-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*((-4 + 6*xi)*IP[p[1], p[2]] + 3*(-1 + xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[55, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] - xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[3], l[5]}, {-l[4], -l[2], p[2]}, {-l[5], -l[6], l[7]}, {-l[7], l[6], l[4]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[5] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> -2*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[10, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[10, {0, 0, 0, 0, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*xi*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*xi*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi^2*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi^2*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(-1 + 2*xi)*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*xi*(-1 + xi^2)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*(-1 + 2*xi)*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*xi*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*xi*(-1 + xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*xi*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(xi + xi^3)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + 2*xi - 3*xi^2 + 2*xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi^2)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[43, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[43, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 8*Int[1, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[10, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[28, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 8*(-1 + xi)*Int[28, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 8*(1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 8*Int[30, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[43, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[28, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^2*Q[2]^4 - 32*Int[30, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 4*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*(1 + xi)*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*(1 + xi)*IP[p[1], p[2]] + (1 - xi + 2*xi^2)*IP[p[2], p[3]])*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], l[3], l[1]}, {-l[1], l[2], p[1]}, {p[3], -l[2], l[4]}, {-l[4], l[6], l[7]}, {-l[5], -l[3], p[2]}, {-l[7], -l[6], l[5]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[1] -> scalar1, l[4] -> scalar2, l[5] -> scalar2, l[7] -> scalar2}, "InversePropagator" -> (1 - xi)*Int[4, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[4, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)^2*Int[25, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + (-1 + xi)*Int[25, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi*Int[25, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*xi*Int[25, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(-1 + 2*xi)*Int[25, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi^2)*Int[25, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*(-1 + 2*xi)*Int[25, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi^2)*Int[25, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^2*Q[2]^4 + (-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^2*(1 + xi)*Int[25, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^2*Q[2]^4 + 2*(-1 + xi)^3*Int[25, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^2*Q[2]^4 + (1 - xi)*Int[25, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - (-1 + xi)*xi*Int[25, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^2*Q[2]^4 - 2*(1 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - 2*xi + 3*xi^2 - 2*xi^3)*Int[25, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + (1 - xi^2)*Int[25, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 - 2*Int[27, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^2*Q[2]^4 + 4*(-1 + xi)*Int[4, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 8*Int[7, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 8*(-1 + xi)*Int[25, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 4*(-1 + xi)^2*Int[25, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi)*Int[25, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi^2)*Int[25, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 8*(1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi^2)*Int[25, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 4*(-1 + xi^2)*Int[25, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*Int[27, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 8*Int[34, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 16*(-1 + xi)*Int[25, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^2*Q[2]^4 - 32*Int[27, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^2*Q[2]^4|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[3], l[5]}, {-l[4], -l[2], p[1]}, {-l[5], -l[6], l[7]}, {-l[7], l[6], l[4]}, {p[3], l[3], l[1]}, {-l[1], l[2], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[4] -> scalar1, l[5] -> scalar1, l[7] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> -2*Int[1, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*xi*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*xi*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi^2*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi^2*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(-1 + 2*xi)*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*xi*(-1 + xi^2)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*(-1 + 2*xi)*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*xi*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*xi*(-1 + xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*xi*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(xi + xi^3)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + 2*xi - 3*xi^2 + 2*xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi^2)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[16, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[16, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[37, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[37, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 8*Int[4, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 8*Int[12, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[16, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 8*(-1 + xi)*Int[16, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[16, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 8*(1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[37, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[16, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^4*Q[2]^2 - 32*Int[18, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 2, 1, 0, 1, 0, 0}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, 0, 2, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 4*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, 0, 1, 0, -1}]*IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(4*IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(2*(1 + xi)*IP[p[1], p[2]] + xi*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(2*IP[p[1], p[2]] + (-1 + 2*xi)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(2*(1 + xi)*IP[p[1], p[2]] + (1 - xi + 2*xi^2)*IP[p[2], p[3]])*Q[1]^4*Q[2]^2|>, <|"Graph" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, {p[4], -l[2], l[4]}, {-l[4], l[6], l[7]}, {-l[5], -l[3], p[1]}, {-l[7], -l[6], l[5]}, {p[3], l[3], l[1]}, {-l[1], l[2], p[2]}}, "Flavor" -> {p[4] -> scalar1, p[1] -> scalar1, p[3] -> scalar2, p[2] -> scalar2, l[2] -> photon, l[3] -> photon, l[6] -> photon, l[4] -> scalar1, l[5] -> scalar1, l[7] -> scalar1, l[1] -> scalar2}, "InversePropagator" -> -2*Int[7, {0, 1, 1, 1, 0, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)^2*Int[13, {-2, 0, 2, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, 0, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (-1 + xi)*Int[13, {-1, 0, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi*Int[13, {-1, 0, 1, 1, 1, 0, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*xi*Int[13, {-1, 0, 1, 1, 2, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(-1 + 2*xi)*Int[13, {-1, 0, 1, 2, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi^2)*Int[13, {-1, 0, 1, 2, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*(-1 + 2*xi)*Int[13, {-1, 0, 1, 2, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi^2)*Int[13, {-1, 0, 2, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, -1}]*Q[1]^4*Q[2]^2 + (-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^2*(1 + xi)*Int[13, {-1, 0, 2, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 1, -1, 2, 0, -1}]*Q[1]^4*Q[2]^2 + 2*(-1 + xi)^3*Int[13, {-1, 0, 2, 2, 2, -1, 1, 0, -1}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[13, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - (-1 + xi)*xi*Int[13, {0, 0, 1, 1, 1, -1, 2, 0, 0}]*Q[1]^4*Q[2]^2 - 2*(1 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - 2*xi + 3*xi^2 - 2*xi^3)*Int[13, {0, 0, 1, 2, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi^2)*Int[13, {0, 0, 2, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 - 2*Int[15, {0, 1, 1, 1, 1, -1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[19, {0, -1, 0, 1, 1, 1, 2, 0, 0}]*Q[1]^4*Q[2]^2 + (1 - xi)*Int[19, {0, -1, 0, 1, 2, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + (1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 1, 0, 0}]*Q[1]^4*Q[2]^2 + 8*Int[6, {0, 1, 1, 0, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 8*Int[10, {0, 1, 1, 1, 0, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {-1, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 8*(-1 + xi)*Int[13, {-1, 0, 1, 1, 2, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 1, 2, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)^2*Int[13, {-1, 0, 2, 1, 2, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi)*Int[13, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi^2)*Int[13, {0, 0, 1, 1, 1, 0, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 8*(1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi^2)*Int[13, {0, 0, 1, 2, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 4*(-1 + xi^2)*Int[13, {0, 0, 2, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*Int[15, {0, 1, 1, 1, 1, 0, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 4*(-1 + xi)*Int[19, {0, 0, 0, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 16*(-1 + xi)*Int[13, {0, 0, 1, 1, 1, 1, 2, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^4*Q[2]^2 - 32*Int[15, {0, 1, 1, 1, 1, 1, 1, 0, 0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^4*Q[2]^2|>};

==> anc/SQED_SSSS_2L_Cuts.m <==
{<|"Cut" -> Int[1, {0, 0, 0, 0, 1, 1, 1, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, {l[5], p[1], l[7], l[6], 
     p[4]}, {-l[5], p[2], -l[7], -l[6], p[3]}}, 
  "InversePropagator" -> -8*Int[13, {0, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*
     Q[1]^5*Q[2] + 16*Int[14, {1, c[1], c[1], 1, 1, -1, c[1], -1, 0}]*Q[1]^5*
     Q[2] + 16*Int[14, {c[1], 1, 1, c[1], c[1], -1, 1, -1, 0}]*Q[1]^5*Q[2] + 
    8*Int[55, {0, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*Q[1]^5*Q[2] + 
    (4*Int[13, {-1, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] + (8*Int[13, {0, c[1], c[1], 1, 1, -1, c[1], 0, -1}]*
      Q[1]^5*Q[2])/IP[p[2], p[3]] + 
    (4*Int[22, {-1, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] + (4*Int[22, {-1, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*
      Q[1]^5*Q[2])/IP[p[2], p[3]] + 
    (8*Int[22, {-1, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] + (4*Int[22, {0, -1, 0, 1, c[1], c[1], c[1], 0, 0}]*
      Q[1]^5*Q[2])/IP[p[2], p[3]] - 
    (16*Int[22, {0, 1, 0, 1, c[1], c[1], c[1], -1, -1}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] + (4*Int[31, {-1, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*
      Q[1]^5*Q[2])/IP[p[2], p[3]] - 
    (4*Int[31, {0, -1, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] - (4*Int[55, {-1, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*
      Q[1]^5*Q[2])/IP[p[2], p[3]] - 
    (8*Int[55, {0, c[1], c[1], 1, 1, -1, c[1], 0, -1}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] - 8*Int[3, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^5*Q[2] + 
    16*Int[25, {1, c[1], c[1], 1, -1, 1, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^5*
     Q[2] + 16*Int[25, {c[1], 1, 1, c[1], -1, 1, c[1], 0, 0}]*IP[p[2], p[3]]*
     Q[1]^5*Q[2] + 8*Int[14, {1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^5*Q[2] + 
    8*Int[14, {c[1], 1, 1, c[1], c[1], 0, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]^5*
     Q[2] - (4*Int[22, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*
      (3*IP[p[1], p[2]] + 2*IP[p[2], p[3]])*Q[1]^5*Q[2])/IP[p[2], p[3]] - 
    4*Int[55, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*Q[1]^4*(Q[1] - 2*Q[2])*
     Q[2] + 16*Int[55, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[2], p[3]]*
     Q[1]^4*(Q[1] - 2*Q[2])*Q[2] + 
    4*Int[22, {0, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^4*
     (-Q[1] - (2*IP[p[1], p[2]]*Q[1])/IP[p[2], p[3]] - 2*Q[2])*Q[2] + 
    32*Int[13, {1, c[1], c[1], 1, 0, 1, c[1], -2, 0}]*Q[1]^4*Q[2]^2 + 
    32*Int[13, {c[1], 1, 1, c[1], 0, 1, c[1], -2, 0}]*Q[1]^4*Q[2]^2 + 
    16*Int[22, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^4*
     Q[2]^2 + 16*Int[49, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^4*Q[2]^2 - 
    32*Int[13, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 - 64*Int[13, {1, c[1], c[1], 1, 0, 1, c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[13, {1, c[1], c[1], 1, 1, 1, c[1], -2, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 - 64*Int[13, {c[1], 1, 1, c[1], 0, 1, c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[13, {c[1], 1, 1, c[1], 1, 1, c[1], -2, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 64*Int[16, {1, c[1], c[1], 1, 1, 1, c[1], -2, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[16, {c[1], 1, 1, c[1], 1, 1, c[1], -2, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 16*Int[25, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    16*Int[28, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 16*Int[43, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    16*Int[46, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 - 16*Int[55, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[55, {0, c[1], c[1], 1, 1, 1, c[1], -1, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 - 16*Int[58, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[58, {0, c[1], c[1], 1, 1, 1, c[1], -1, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 - 128*Int[13, {1, c[1], c[1], 1, 1, 1, c[1], -1, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 
    128*Int[13, {c[1], 1, 1, c[1], 1, 1, c[1], -1, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 - 128*Int[16, {1, c[1], c[1], 1, 1, 1, c[1], -1, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 
    128*Int[16, {c[1], 1, 1, c[1], 1, 1, c[1], -1, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 - 64*Int[55, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 
    64*Int[58, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]^4*
     Q[2]^2 + 64*Int[13, {1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 
    64*Int[13, {c[1], 1, 1, c[1], 1, 1, c[1], 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*
     Q[2]^2 + 64*Int[16, {1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 
    64*Int[16, {c[1], 1, 1, c[1], 1, 1, c[1], 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*
     Q[2]^2 - 16*Int[31, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 
    16*Int[40, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 
    16*Int[22, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     (Q[1] - Q[2])*Q[2]^2 + 16*Int[49, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*(Q[1] - Q[2])*Q[2]^2 - 
    8*(-6 + dim)*Int[1, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 32*Int[1, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    64*Int[2, {1, 1, 1, 1, c[1], c[1], c[1], -2, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 32*Int[22, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 8*(-6 + dim)*Int[49, {0, 0, 1, 1, c[1], c[1], c[1], 0, 
       0}]*IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    64*Int[50, {1, 1, 1, 1, c[1], c[1], c[1], -2, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 + 64*Int[1, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 
    64*Int[22, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*
     Q[2]^3 + 64*Int[49, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 
    64*Int[70, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*
     Q[2]^3 - 64*Int[1, {1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]^3*Q[1]^3*Q[2]^3 - 8*(-6 + dim)*
     Int[7, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    32*Int[7, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[8, {1, 1, 1, 1, c[1], c[1], c[1], -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    8*(-6 + dim)*Int[31, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[32, {1, 1, 1, 1, c[1], c[1], c[1], -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    32*Int[40, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[7, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[31, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[40, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[64, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[7, {1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^3*Q[1]^3*Q[2]^3 + 
    32*Int[25, {1, c[1], c[1], 1, 0, 1, c[1], -2, 0}]*Q[1]^2*Q[2]^4 + 
    32*Int[25, {c[1], 1, 1, c[1], 0, 1, c[1], -2, 0}]*Q[1]^2*Q[2]^4 + 
    16*Int[1, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^2*
     Q[2]^4 + 16*Int[70, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 
    16*Int[13, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 + 64*Int[13, {1, c[1], c[1], 1, 1, 1, c[1], 0, -2}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[13, {c[1], 1, 1, c[1], 1, 1, c[1], 0, -2}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 + 16*Int[16, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[16, {1, c[1], c[1], 1, 1, 1, c[1], 0, -2}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 + 64*Int[16, {c[1], 1, 1, c[1], 1, 1, c[1], 0, -2}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 
    32*Int[25, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 - 64*Int[25, {1, c[1], c[1], 1, 0, 1, c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 
    64*Int[25, {c[1], 1, 1, c[1], 0, 1, c[1], -1, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 - 16*Int[28, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[28, {0, c[1], c[1], 1, 1, 1, c[1], -1, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 - 16*Int[46, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[46, {0, c[1], c[1], 1, 1, 1, c[1], -1, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 + 16*Int[55, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    16*Int[58, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 - 64*Int[28, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 
    64*Int[46, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*
     Q[2]^4 - 16*Int[7, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 
    16*Int[64, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 
    4*Int[43, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*Q[1]*(2*Q[1] - Q[2])*
     Q[2]^4 - 8*Int[25, {0, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*Q[1]*Q[2]^5 + 
    16*Int[26, {1, c[1], c[1], 1, 1, -1, c[1], -1, 0}]*Q[1]*Q[2]^5 + 
    16*Int[26, {c[1], 1, 1, c[1], c[1], -1, 1, -1, 0}]*Q[1]*Q[2]^5 + 
    8*Int[43, {0, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*Q[1]*Q[2]^5 + 
    (4*Int[1, {-1, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] + (4*Int[1, {-1, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*
      Q[2]^5)/IP[p[2], p[3]] + 
    (8*Int[1, {-1, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] + (4*Int[1, {0, -1, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*
      Q[2]^5)/IP[p[2], p[3]] - 
    (16*Int[1, {0, 1, 0, 1, c[1], c[1], c[1], -1, -1}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] + (4*Int[7, {-1, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*
      Q[2]^5)/IP[p[2], p[3]] - 
    (4*Int[7, {0, -1, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] + (4*Int[25, {-1, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*Q[1]*
      Q[2]^5)/IP[p[2], p[3]] + 
    (8*Int[25, {0, c[1], c[1], 1, 1, -1, c[1], 0, -1}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] - (4*Int[43, {-1, c[1], c[1], 1, 1, -1, c[1], 0, 0}]*Q[1]*
      Q[2]^5)/IP[p[2], p[3]] - 
    (8*Int[43, {0, c[1], c[1], 1, 1, -1, c[1], 0, -1}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] - 8*Int[13, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]*Q[2]^5 + 
    16*Int[13, {1, c[1], c[1], 1, -1, 1, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]*
     Q[2]^5 + 16*Int[13, {c[1], 1, 1, c[1], -1, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]*Q[2]^5 + 
    8*Int[26, {1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]*
     Q[2]^5 + 8*Int[26, {c[1], 1, 1, c[1], c[1], 0, 1, 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]*Q[2]^5 - 
    (4*Int[1, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*(3*IP[p[1], p[2]] + 
       2*IP[p[2], p[3]])*Q[1]*Q[2]^5)/IP[p[2], p[3]] + 
    16*Int[43, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]*
     Q[2]^4*(-2*Q[1] + Q[2]) + 16*Int[1, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 
       0}]*IP[p[1], p[2]]*Q[1]^2*Q[2]^3*(-Q[1] + Q[2]) + 
    16*Int[70, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^2*
     Q[2]^3*(-Q[1] + Q[2]) - 16*Int[31, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 
       0}]*(IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + Q[2]) - 
    16*Int[40, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + Q[2]) - 
    16*Int[7, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(Q[1] + Q[2]) - 
    16*Int[64, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(Q[1] + Q[2]) - 
    8*Int[1, {0, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*Q[1]*Q[2]^4*
     (2*Q[1] + Q[2]) + 4*Int[25, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*Q[1]*
     Q[2]^4*(2*Q[1] + Q[2]) + 4*Int[13, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 
       0}]*Q[1]^4*Q[2]*(Q[1] + 2*Q[2]) - 
    8*Int[22, {0, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*Q[1]^4*Q[2]*
     (Q[1] + 2*Q[2]) + 4*Int[1, {0, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*
     Q[2]^4*(-2*Q[1] - Q[2] - (2*IP[p[1], p[2]]*Q[2])/IP[p[2], p[3]]) - 
    4*Int[13, {0, c[1], c[1], 1, 0, 0, c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (Q[1]^2 + Q[2]^2) + 8*Int[13, {1, c[1], c[1], 1, 0, 0, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^2*(Q[1]^2 + Q[2]^2) + 
    8*Int[13, {c[1], 1, 1, c[1], 0, 0, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(Q[1]^2 + Q[2]^2) + 8*Int[43, {0, c[1], c[1], 1, 1, 0, c[1], 0, 
       -1}]*Q[1]*Q[2]^2*(Q[1]^3 - Q[2]^3) + 
    4*Int[31, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*Q[2]*
     (-2*Q[1]^3 - (IP[p[1], p[2]]*Q[1]^3)/IP[p[2], p[3]] + 2*Q[1]^2*Q[2] - 
      Q[2]^3) + 8*Int[13, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^2*Q[2]*
     (Q[1]^3 + Q[2]^3) - 8*Int[28, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]*(Q[1]^3 + Q[2]^3) + 
    8*Int[25, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]*Q[2]^2*
     (Q[1]^3 + Q[2]^3) - 8*Int[16, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]*Q[2]^2*(Q[1]^3 + Q[2]^3) + 
    16*Int[13, {1, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]*
     Q[2]^2*(2*Q[1]^3 + 2*Q[1]*Q[2]^2 + Q[2]^3) + 
    16*Int[13, {c[1], 1, 1, c[1], 0, 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]*
     Q[2]^2*(2*Q[1]^3 + 2*Q[1]*Q[2]^2 + Q[2]^3) + 
    16*Int[25, {1, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*
     Q[2]*(Q[1]^3 + 2*Q[1]^2*Q[2] + 2*Q[2]^3) + 
    16*Int[25, {c[1], 1, 1, c[1], 0, 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*
     Q[2]*(Q[1]^3 + 2*Q[1]^2*Q[2] + 2*Q[2]^3) + 
    4*Int[7, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*Q[2]^2*
     (-Q[1]^3 + 2*Q[1]*Q[2]^2 - 2*Q[2]^3 - (IP[p[1], p[2]]*Q[2]^3)/
       IP[p[2], p[3]]) + Int[55, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*
     (-8*Q[1]^5*Q[2] + 8*Q[1]^2*Q[2]^4) - 
    (8*Int[1, {0, 1, 0, 1, c[1], c[1], c[1], -1, 0}]*Q[1]*Q[2]^4*
      (2*IP[p[1], p[2]]*Q[2] + IP[p[2], p[3]]*(2*Q[1] + Q[2])))/
     IP[p[2], p[3]] - (8*Int[22, {0, 1, 0, 1, c[1], c[1], c[1], -1, 0}]*
      Q[1]^4*Q[2]*(2*IP[p[1], p[2]]*Q[1] + IP[p[2], p[3]]*(Q[1] + 2*Q[2])))/
     IP[p[2], p[3]] + (8*Int[1, {0, 1, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]*
      Q[2]^3*(2*IP[p[1], p[2]]^2*Q[2]^2 - IP[p[2], p[3]]^2*
        (2*Q[1]^2 - 2*Q[1]*Q[2] + Q[2]^2) + IP[p[1], p[2]]*IP[p[2], p[3]]*
        (-4*Q[1]^2 + 2*Q[1]*Q[2] + Q[2]^2)))/IP[p[2], p[3]] + 
    (8*Int[22, {0, 1, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^3*Q[2]*
      (2*IP[p[1], p[2]]^2*Q[1]^2 + IP[p[1], p[2]]*IP[p[2], p[3]]*
        (Q[1]^2 + 2*Q[1]*Q[2] - 4*Q[2]^2) - IP[p[2], p[3]]^2*
        (Q[1]^2 - 2*Q[1]*Q[2] + 2*Q[2]^2)))/IP[p[2], p[3]]|>, 
 <|"Cut" -> Int[1, {0, 0, 1, 1, 1, 0, 1, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, {l[5], p[1], l[7], l[3]}, 
    {p[4], -l[3], p[3], -l[4]}, {-l[5], p[2], -l[7], l[4]}}, 
  "InversePropagator" -> 16*Int[22, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 
    4*Int[19, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*(Q[1] - Q[2])*
     Q[2]^2 + 4*Int[19, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*Q[1]^3*
     (Q[1] - Q[2])*Q[2]^2 + 16*Int[22, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 
       0}]*IP[p[1], p[2]]*Q[1]^3*(Q[1] - Q[2])*Q[2]^2 + 
    (11 - 2*dim)*Int[1, {0, 0, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*
     Q[2]^3 - 16*Int[2, {1, 1, c[1], c[1], c[1], 0, c[1], -2, 0}]*Q[1]^3*
     Q[2]^3 - 16*Int[2, {c[1], c[1], c[1], c[1], 1, 0, 1, -2, 0}]*Q[1]^3*
     Q[2]^3 - 8*(-6 + dim)*Int[1, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 
    16*Int[1, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 64*Int[2, {1, 1, c[1], c[1], c[1], 1, c[1], -2, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    64*Int[2, {c[1], c[1], c[1], c[1], 1, 1, 1, -2, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 4*Int[4, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[4, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 + 16*Int[19, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[19, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 + 64*Int[1, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 
    64*Int[22, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[1], p[2]]^2*
     Q[1]^3*Q[2]^3 - 16*Int[49, {c[1], c[1], 1, 1, 0, c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 
    64*Int[1, {1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[1], p[2]]^3*
     Q[1]^3*Q[2]^3 + 16*Int[1, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 
    4*Int[1, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^2*Q[2]^3*
     (-Q[1] + Q[2]) + 4*Int[1, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     Q[1]^2*Q[2]^3*(-Q[1] + Q[2]) + 
    16*Int[1, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^2*
     Q[2]^3*(-Q[1] + Q[2])|>, <|"Cut" -> Int[1, {1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, {p[1], l[1], p[2], l[2]}, 
    {l[3], -l[1], l[4], -l[2]}, {p[4], -l[3], p[3], -l[4]}}, 
  "InversePropagator" -> -(Int[1, {c[1], c[1], c[1], c[1], 0, 0, 0, 0, 0}]*
      Q[1]^3*Q[2]^3) - 4*Int[1, {c[1], c[1], c[1], c[1], 0, 0, 1, 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    4*Int[1, {c[1], c[1], c[1], c[1], 0, 1, 0, 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 4*Int[49, {c[1], c[1], c[1], c[1], 0, 1, 0, 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[1, {c[1], c[1], c[1], c[1], 0, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*
     Q[1]^3*Q[2]^3 - 16*Int[1, {c[1], c[1], c[1], c[1], 1, 1, 0, 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 
    16*Int[49, {c[1], c[1], c[1], c[1], 0, 1, 1, 0, 0}]*IP[p[1], p[2]]^2*
     Q[1]^3*Q[2]^3 - 64*Int[1, {c[1], c[1], c[1], c[1], 1, 1, 1, 0, 0}]*
     IP[p[1], p[2]]^3*Q[1]^3*Q[2]^3|>, 
 <|"Cut" -> Int[4, {0, 0, 0, 0, 1, 1, 1, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, {l[5], p[1], l[7], l[6], 
     p[3]}, {-l[5], p[2], -l[7], -l[6], p[4]}}, 
  "InversePropagator" -> 64*Int[13, {1, 1, 1, 1, c[1], c[1], c[1], -2, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    16*Int[25, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 16*Int[46, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 
    16*Int[58, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 64*Int[58, {0, 1, 1, 1, c[1], c[1], c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 
    128*Int[13, {1, 1, 1, 1, c[1], c[1], c[1], -1, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 - 64*Int[58, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 
    64*Int[13, {1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*
     Q[2]^2 - 16*Int[31, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 
    16*Int[40, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 - 
    2*Int[4, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^3*(Q[1] - 3*Q[2])*
     Q[2]^2 + 16*Int[8, {1, c[1], c[1], 1, 1, 0, c[1], -2, 0}]*Q[1]^3*
     Q[2]^3 + 16*Int[8, {c[1], 1, 1, c[1], c[1], 0, 1, -2, 0}]*Q[1]^3*
     Q[2]^3 + 16*Int[32, {1, c[1], c[1], 1, 1, 0, c[1], -2, 0}]*Q[1]^3*
     Q[2]^3 + 16*Int[32, {c[1], 1, 1, c[1], c[1], 0, 1, -2, 0}]*Q[1]^3*
     Q[2]^3 - 64*Int[2, {c[1], c[1], 1, 1, 1, c[1], 1, -2, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 4*Int[4, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[4, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 16*Int[19, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    64*Int[50, {c[1], c[1], 1, 1, 1, c[1], 1, -2, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 4*Int[52, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 16*Int[52, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[67, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 32*Int[7, {0, c[1], c[1], 0, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[7, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[7, {1, c[1], c[1], 1, 0, 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[7, {c[1], 1, 1, c[1], 0, 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[8, {1, c[1], c[1], 1, 1, 1, c[1], -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[8, {c[1], 1, 1, c[1], c[1], 1, 1, -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[10, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[31, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[32, {1, c[1], c[1], 1, 1, 1, c[1], -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[32, {c[1], 1, 1, c[1], c[1], 1, 1, -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[34, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[37, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[37, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    32*Int[40, {0, c[1], c[1], 0, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[61, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[61, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[7, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 
    16*Int[7, {1, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 
    16*Int[7, {c[1], 1, 1, c[1], 0, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[31, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 
    16*Int[31, {1, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 
    16*Int[31, {c[1], 1, 1, c[1], 0, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[40, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[64, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[7, {1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^3*Q[1]^3*Q[2]^3 - 
    64*Int[7, {c[1], 1, 1, c[1], 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^3*Q[1]^3*Q[2]^3 + 
    8*Int[4, {0, 1, 0, 1, c[1], c[1], c[1], -1, 0}]*Q[1]^2*(Q[1] - Q[2])*
     Q[2]^3 + 4*Int[19, {0, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*
     (Q[1] - Q[2])*Q[2]^3 + 8*Int[19, {0, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*
     Q[1]^2*(Q[1] - Q[2])*Q[2]^3 + 
    2*Int[19, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*(3*Q[1] - Q[2])*
     Q[2]^3 + 16*Int[13, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[13, {1, 1, 1, 1, c[1], c[1], c[1], 0, -2}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 - 16*Int[46, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[46, {0, 1, 1, 1, c[1], c[1], c[1], -1, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 + 16*Int[58, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 
    64*Int[46, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]^2*
     Q[2]^4 - 16*Int[7, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 - 
    16*Int[64, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 
    4*Int[4, {0, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^3*Q[2]^2*
     (-Q[1] + Q[2]) + 8*Int[4, {0, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*Q[1]^3*
     Q[2]^2*(-Q[1] + Q[2]) + 8*Int[19, {0, 1, 0, 1, c[1], c[1], c[1], -1, 0}]*
     Q[1]^3*Q[2]^2*(-Q[1] + Q[2]) + 
    4*Int[31, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*Q[1]^3*Q[2]^2*
     (Q[1] + Q[2]) + 4*Int[31, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^3*
     Q[2]^2*(Q[1] + Q[2]) + 4*Int[37, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     Q[1]^3*Q[2]^2*(Q[1] + Q[2]) + 
    4*Int[37, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^3*Q[2]^2*
     (Q[1] + Q[2]) - 16*Int[31, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + Q[2]) - 
    16*Int[40, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + Q[2]) + 
    4*Int[7, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*Q[1]^2*Q[2]^3*
     (Q[1] + Q[2]) + 4*Int[7, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^2*
     Q[2]^3*(Q[1] + Q[2]) + 4*Int[61, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     Q[1]^2*Q[2]^3*(Q[1] + Q[2]) + 
    4*Int[61, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^2*Q[2]^3*
     (Q[1] + Q[2]) - 16*Int[7, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(Q[1] + Q[2]) - 
    16*Int[64, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(Q[1] + Q[2]) + 
    8*Int[7, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(2*Q[1] + Q[2]) + 
    8*Int[34, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(2*Q[1] + Q[2]) + 
    8*Int[6, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + 2*Q[2]) + 
    8*Int[10, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + 2*Q[2]) + 
    2*Int[13, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (2*Q[1]^2 + Q[1]*Q[2] - Q[2]^2) + 
    4*Int[13, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(8*Q[1]^2 + Q[2]^2) - 
    4*Int[7, {0, c[1], c[1], 1, 0, 0, c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (Q[1]^2 + 4*Q[1]*Q[2] + Q[2]^2) + 
    2*Int[25, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (-Q[1]^2 + Q[1]*Q[2] + 2*Q[2]^2) + 
    4*Int[25, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(Q[1]^2 + 8*Q[2]^2) + 
    8*Int[19, {0, 1, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (IP[p[1], p[2]]*Q[1]*(Q[1] - 3*Q[2]) + IP[p[2], p[3]]*
       (Q[1]^2 + Q[2]^2)) + 8*Int[4, {0, 1, 0, 1, c[1], c[1], c[1], 0, 0}]*
     Q[1]^2*Q[2]^2*(IP[p[1], p[2]]*Q[2]*(-3*Q[1] + Q[2]) + 
      IP[p[2], p[3]]*(Q[1]^2 + Q[2]^2))|>, 
 <|"Cut" -> Int[7, {0, 0, 1, 1, 1, 0, 1, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[3]}, {-p[2]}, {-p[4]}, {l[5], p[1], l[7], l[3]}, 
    {p[4], -l[3], p[2], -l[4]}, {-l[5], p[3], -l[7], l[4]}}, 
  "InversePropagator" -> 
   -16*Int[40, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 
    (-11 + 2*dim)*Int[7, {0, 0, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*
     Q[2]^3 + 16*Int[8, {1, 1, c[1], c[1], c[1], 0, c[1], -2, 0}]*Q[1]^3*
     Q[2]^3 + 16*Int[8, {c[1], c[1], c[1], c[1], 1, 0, 1, -2, 0}]*Q[1]^3*
     Q[2]^3 - 8*(-6 + dim)*Int[7, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[7, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[8, {1, 1, c[1], c[1], c[1], 1, c[1], -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[8, {c[1], c[1], c[1], c[1], 1, 1, 1, -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[10, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[10, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[37, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[37, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[7, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 
    16*Int[31, {c[1], c[1], 1, 1, 0, c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[40, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[7, {1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^3*Q[1]^3*Q[2]^3 - 
    16*Int[7, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 
    4*Int[37, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*Q[2]^2*
     (Q[1] + Q[2]) + 4*Int[37, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     Q[1]^3*Q[2]^2*(Q[1] + Q[2]) - 
    16*Int[40, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + Q[2]) + 
    4*Int[7, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^2*Q[2]^3*
     (Q[1] + Q[2]) + 4*Int[7, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     Q[1]^2*Q[2]^3*(Q[1] + Q[2]) - 
    16*Int[7, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(Q[1] + Q[2])|>, 
 <|"Cut" -> Int[7, {1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[3]}, {-p[2]}, {-p[4]}, {p[1], l[1], p[3], l[2]}, 
    {l[3], -l[1], l[4], -l[2]}, {p[4], -l[3], p[2], -l[4]}}, 
  "InversePropagator" -> Int[7, {c[1], c[1], c[1], c[1], 0, 0, 0, 0, 0}]*
     Q[1]^3*Q[2]^3 - 4*Int[7, {c[1], c[1], c[1], c[1], 0, 0, 1, 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[7, {c[1], c[1], c[1], c[1], 0, 1, 0, 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[31, {c[1], c[1], c[1], c[1], 0, 1, 0, 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[7, {c[1], c[1], c[1], c[1], 0, 1, 1, 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 
    16*Int[7, {c[1], c[1], c[1], c[1], 1, 1, 0, 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 + 
    16*Int[31, {c[1], c[1], c[1], c[1], 0, 1, 1, 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[7, {c[1], c[1], c[1], c[1], 1, 1, 1, 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^3*Q[1]^3*Q[2]^3|>, 
 <|"Cut" -> Int[10, {0, 0, 0, 0, 1, 1, 1, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, {l[5], p[1], l[7], l[6], 
     p[2]}, {-l[5], p[3], -l[7], -l[6], p[4]}}, 
  "InversePropagator" -> 16*Int[22, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 
    16*Int[49, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^4*
     Q[2]^2 + 64*Int[16, {1, 1, 1, 1, c[1], c[1], c[1], -2, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    16*Int[28, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 16*Int[43, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 
    16*Int[55, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 64*Int[55, {0, 1, 1, 1, c[1], c[1], c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 
    128*Int[16, {1, 1, 1, 1, c[1], c[1], c[1], -1, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 - 64*Int[55, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 
    64*Int[16, {1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]^3*Q[1]^4*
     Q[2]^2 - 8*Int[4, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^3*(Q[1] - 2*Q[2])*Q[2]^2 - 
    8*Int[12, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     (Q[1] - 2*Q[2])*Q[2]^2 + 4*Int[19, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 
       0}]*Q[1]^3*(Q[1] - Q[2])*Q[2]^2 + 
    4*Int[19, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^3*(Q[1] - Q[2])*
     Q[2]^2 + 4*Int[49, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*Q[1]^3*
     (Q[1] - Q[2])*Q[2]^2 + 4*Int[49, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*
     Q[1]^3*(Q[1] - Q[2])*Q[2]^2 + 
    16*Int[22, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     (Q[1] - Q[2])*Q[2]^2 + 16*Int[49, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*(Q[1] - Q[2])*Q[2]^2 - 
    16*Int[2, {1, c[1], c[1], 1, 1, 0, c[1], -2, 0}]*Q[1]^3*Q[2]^3 - 
    16*Int[2, {c[1], 1, 1, c[1], c[1], 0, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 
    16*Int[50, {1, c[1], c[1], 1, 1, 0, c[1], -2, 0}]*Q[1]^3*Q[2]^3 - 
    16*Int[50, {c[1], 1, 1, c[1], c[1], 0, 1, -2, 0}]*Q[1]^3*Q[2]^3 - 
    32*Int[1, {0, c[1], c[1], 0, 1, 1, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 + 16*Int[1, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 4*Int[1, {1, c[1], c[1], 1, 0, 0, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    4*Int[1, {c[1], 1, 1, c[1], 0, 0, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 64*Int[2, {1, c[1], c[1], 1, 1, 1, c[1], -2, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 64*Int[2, {c[1], 1, 1, c[1], c[1], 1, 1, -2, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[4, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 + 16*Int[19, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 16*Int[19, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    32*Int[22, {0, c[1], c[1], 0, 1, 1, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 + 16*Int[49, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 64*Int[50, {1, c[1], c[1], 1, 1, 1, c[1], -2, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    64*Int[50, {c[1], 1, 1, c[1], c[1], 1, 1, -2, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 16*Int[52, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 
    16*Int[67, {0, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 16*Int[67, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 
    64*Int[1, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*
     Q[2]^3 - 16*Int[1, {1, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 
    16*Int[1, {c[1], 1, 1, c[1], 0, 1, c[1], 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*
     Q[2]^3 + 64*Int[22, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 
    64*Int[49, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*
     Q[2]^3 - 16*Int[49, {1, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 
    16*Int[49, {c[1], 1, 1, c[1], 0, 1, c[1], 0, 0}]*IP[p[1], p[2]]^2*Q[1]^3*
     Q[2]^3 + 64*Int[70, {0, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 
    64*Int[1, {1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*IP[p[1], p[2]]^3*Q[1]^3*
     Q[2]^3 - 64*Int[1, {c[1], 1, 1, c[1], 1, 1, c[1], 0, 0}]*
     IP[p[1], p[2]]^3*Q[1]^3*Q[2]^3 - 
    64*Int[8, {c[1], c[1], 1, 1, 1, c[1], 1, -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[10, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[10, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[32, {c[1], c[1], 1, 1, 1, c[1], 1, -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[34, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[34, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[37, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[61, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    8*Int[1, {0, c[1], c[1], 1, 0, 1, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^2*
     (2*Q[1] - Q[2])*Q[2]^3 + 8*Int[30, {0, 1, 1, 0, c[1], c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^2*(2*Q[1] - Q[2])*Q[2]^3 + 
    16*Int[1, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*IP[p[1], p[2]]*Q[1]^2*
     Q[2]^4 + 16*Int[70, {0, c[1], c[1], 1, 1, 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 
    16*Int[16, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 + 64*Int[16, {1, 1, 1, 1, c[1], c[1], c[1], 0, -2}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 
    16*Int[28, {-1, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 + 64*Int[28, {0, 1, 1, 1, c[1], c[1], c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    16*Int[55, {0, 1, 1, 1, c[1], c[1], c[1], 0, -1}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 - 64*Int[28, {0, 1, 1, 1, c[1], c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 + 
    4*Int[1, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*Q[1]^2*Q[2]^3*
     (-Q[1] + Q[2]) + 4*Int[1, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^2*
     Q[2]^3*(-Q[1] + Q[2]) + 4*Int[67, {-1, c[1], c[1], 1, 1, 0, c[1], 0, 0}]*
     Q[1]^2*Q[2]^3*(-Q[1] + Q[2]) + 
    4*Int[67, {0, c[1], c[1], 1, 1, 0, c[1], 0, -1}]*Q[1]^2*Q[2]^3*
     (-Q[1] + Q[2]) + 16*Int[1, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^2*Q[2]^3*(-Q[1] + Q[2]) + 
    16*Int[70, {-1, c[1], c[1], 1, 1, 1, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^2*
     Q[2]^3*(-Q[1] + Q[2]) - 4*Int[10, {0, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*
     Q[1]^3*Q[2]^2*(Q[1] + Q[2]) - 
    8*Int[10, {0, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*Q[1]^3*Q[2]^2*
     (Q[1] + Q[2]) - 8*Int[37, {0, 1, 0, 1, c[1], c[1], c[1], -1, 0}]*Q[1]^3*
     Q[2]^2*(Q[1] + Q[2]) - 8*Int[10, {0, 1, 0, 1, c[1], c[1], c[1], -1, 0}]*
     Q[1]^2*Q[2]^3*(Q[1] + Q[2]) - 
    4*Int[37, {0, 1, -1, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*Q[2]^3*
     (Q[1] + Q[2]) - 8*Int[37, {0, 1, 0, 1, c[1], c[1], c[1], 0, -1}]*Q[1]^2*
     Q[2]^3*(Q[1] + Q[2]) - 2*Int[37, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*
     Q[1]^2*Q[2]^3*(3*Q[1] + Q[2]) - 
    2*Int[10, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^3*Q[2]^2*
     (Q[1] + 3*Q[2]) - 2*Int[43, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*
     Q[2]^2*(Q[1]^2 + Q[1]*Q[2] - 2*Q[2]^2) + 
    2*Int[16, {0, 0, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (2*Q[1]^2 - Q[1]*Q[2] - Q[2]^2) + 
    4*Int[16, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(8*Q[1]^2 + Q[2]^2) - 
    4*Int[1, {0, c[1], c[1], 1, 0, 0, c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (Q[1]^2 - 4*Q[1]*Q[2] + Q[2]^2) + 
    4*Int[28, {0, 0, 1, 1, c[1], c[1], c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(Q[1]^2 + 8*Q[2]^2) - 
    8*Int[10, {0, 1, 0, 1, c[1], c[1], c[1], 0, 0}]*Q[1]^2*Q[2]^2*
     (-(IP[p[2], p[3]]*Q[1]*(Q[1] - 3*Q[2])) + IP[p[1], p[2]]*Q[2]*
       (3*Q[1] + Q[2])) - 8*Int[37, {0, 1, 0, 1, c[1], c[1], c[1], 0, 0}]*
     Q[1]^2*Q[2]^2*(IP[p[2], p[3]]*(3*Q[1] - Q[2])*Q[2] + 
      IP[p[1], p[2]]*Q[1]*(Q[1] + 3*Q[2]))|>, 
 <|"Cut" -> Int[13, {0, 0, 1, 1, 1, 0, 1, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[4]}, {-p[2]}, {-p[3]}, {l[5], p[1], l[7], l[3]}, 
    {p[3], -l[3], p[2], -l[4]}, {-l[5], p[4], -l[7], l[4]}}, 
  "InversePropagator" -> -8*Int[13, {0, 1, c[1], c[1], c[1], -1, c[1], 0, 0}]*
     Q[1]^5*Q[2] + 16*Int[14, {1, 1, c[1], c[1], c[1], -1, c[1], -1, 0}]*
     Q[1]^5*Q[2] + 16*Int[14, {c[1], c[1], c[1], c[1], 1, -1, 1, -1, 0}]*
     Q[1]^5*Q[2] + 8*Int[55, {0, 1, c[1], c[1], c[1], -1, c[1], 0, 0}]*Q[1]^5*
     Q[2] + (4*Int[13, {-1, 1, c[1], c[1], c[1], -1, c[1], 0, 0}]*Q[1]^5*
      Q[2])/IP[p[2], p[3]] + 
    ((-5 + 2*dim)*Int[13, {0, 0, c[1], c[1], c[1], -1, c[1], 0, 0}]*Q[1]^5*
      Q[2])/IP[p[2], p[3]] + 
    (8*Int[13, {0, 1, c[1], c[1], c[1], -1, c[1], 0, -1}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] - (4*Int[55, {-1, 1, c[1], c[1], c[1], -1, c[1], 0, 0}]*
      Q[1]^5*Q[2])/IP[p[2], p[3]] - 
    (8*Int[55, {0, 1, c[1], c[1], c[1], -1, c[1], 0, -1}]*Q[1]^5*Q[2])/
     IP[p[2], p[3]] + 16*Int[25, {c[1], c[1], 1, 1, -1, c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^5*Q[2] + 
    8*Int[14, {1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*IP[p[2], p[3]]^2*
     Q[1]^5*Q[2] + 8*Int[14, {c[1], c[1], c[1], c[1], 1, 0, 1, 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^5*Q[2] - 
    4*Int[55, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^4*
     (Q[1] - 2*Q[2])*Q[2] + 16*Int[55, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 
       0}]*IP[p[2], p[3]]*Q[1]^4*(Q[1] - 2*Q[2])*Q[2] - 
    32*Int[13, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^4*
     Q[2]^2 + 64*Int[13, {1, 1, c[1], c[1], c[1], 1, c[1], -2, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[16, {1, 1, c[1], c[1], c[1], 1, c[1], -2, 0}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 - 16*Int[55, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[55, {0, 1, c[1], c[1], c[1], 1, c[1], -1, 0}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 - 16*Int[58, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[58, {0, 1, c[1], c[1], c[1], 1, c[1], -1, 0}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 - 128*Int[13, {1, 1, c[1], c[1], c[1], 1, c[1], -1, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 
    128*Int[16, {1, 1, c[1], c[1], c[1], 1, c[1], -1, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 - 64*Int[55, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 
    64*Int[58, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 + 64*Int[13, {1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 
    64*Int[16, {1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[2], p[3]]^3*
     Q[1]^4*Q[2]^2 + 32*Int[25, {c[1], c[1], 1, 1, 0, c[1], c[1], -2, 0}]*
     Q[1]^2*Q[2]^4 + 16*Int[13, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[13, {1, 1, c[1], c[1], c[1], 1, c[1], 0, -2}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 + 16*Int[16, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[16, {1, 1, c[1], c[1], c[1], 1, c[1], 0, -2}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 - 64*Int[25, {c[1], c[1], 1, 1, 0, c[1], c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    16*Int[55, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 + 16*Int[58, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    4*Int[13, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^4*Q[2]*
     (Q[1] + 2*Q[2]) + 4*Int[13, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^2*(8*Q[1]^2 + Q[2]^2) + 
    4*Int[16, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(8*Q[1]^2 + Q[2]^2) + 
    8*Int[13, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*Q[1]^2*Q[2]*
     (Q[1]^3 + Q[2]^3) + 16*Int[25, {c[1], c[1], 1, 1, 0, c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^2*Q[2]*(Q[1]^3 + 2*Q[1]^2*Q[2] + 2*Q[2]^3) + 
    Int[13, {0, 0, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^2*Q[2]*
     ((-5 + 2*dim)*Q[1]^3 + 8*(-4 + dim)*Q[1]^2*Q[2] + 2*Q[2]^3) + 
    Int[55, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     (-8*Q[1]^5*Q[2] + 8*Q[1]^2*Q[2]^4)|>, 
 <|"Cut" -> Int[13, {1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  "Graph" -> {{-p[1]}, {-p[4]}, {-p[2]}, {-p[3]}, {p[1], l[1], p[4], l[2]}, 
    {l[3], -l[1], l[4], -l[2]}, {p[3], -l[3], p[2], -l[4]}}, 
  "InversePropagator" -> 16*Int[25, {c[1], c[1], c[1], c[1], -1, 1, 1, 0, 0}]*
     IP[p[2], p[3]]*Q[1]^5*Q[2] + 
    32*Int[13, {c[1], c[1], c[1], c[1], 0, 1, 1, -2, 0}]*Q[1]^4*Q[2]^2 - 
    64*Int[13, {c[1], c[1], c[1], c[1], 0, 1, 1, -1, 0}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 + 64*Int[13, {c[1], c[1], c[1], c[1], 1, 1, 1, -2, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[16, {c[1], c[1], c[1], c[1], 1, 1, 1, -2, 0}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 - 128*Int[13, {c[1], c[1], c[1], c[1], 1, 1, 1, -1, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 - 
    128*Int[16, {c[1], c[1], c[1], c[1], 1, 1, 1, -1, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 + 64*Int[13, {c[1], c[1], c[1], c[1], 1, 1, 1, 0, 0}]*
     IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 
    64*Int[16, {c[1], c[1], c[1], c[1], 1, 1, 1, 0, 0}]*IP[p[2], p[3]]^3*
     Q[1]^4*Q[2]^2 + 16*Int[13, {c[1], c[1], c[1], c[1], 1, 1, -1, 0, 0}]*
     IP[p[2], p[3]]*Q[1]^3*Q[2]^3 + 
    32*Int[25, {c[1], c[1], c[1], c[1], 0, 1, 1, -2, 0}]*Q[1]^2*Q[2]^4 + 
    64*Int[13, {c[1], c[1], c[1], c[1], 1, 1, 1, 0, -2}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 + 64*Int[16, {c[1], c[1], c[1], c[1], 1, 1, 1, 0, -2}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 
    64*Int[25, {c[1], c[1], c[1], c[1], 0, 1, 1, -1, 0}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 + 16*Int[13, {c[1], c[1], c[1], c[1], -1, 1, 1, 0, 0}]*
     IP[p[2], p[3]]*Q[1]*Q[2]^5 + 2*(-2 + dim)*
     Int[13, {c[1], c[1], c[1], c[1], 0, 0, 0, 0, 0}]*Q[1]^2*Q[2]^2*
     (Q[1]^2 + Q[2]^2) + 8*Int[13, {c[1], c[1], c[1], c[1], 0, 0, 1, 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^2*(Q[1]^2 + Q[2]^2) + 
    8*Int[25, {c[1], c[1], c[1], c[1], 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*((-2 + dim)*Q[1]^2 + Q[2]^2) + 
    16*Int[13, {c[1], c[1], c[1], c[1], 1, 1, 0, 0, 0}]*IP[p[2], p[3]]^2*
     Q[1]^2*Q[2]^2*(2*Q[1]^2 + Q[1]*Q[2] + 2*Q[2]^2) + 
    8*Int[13, {c[1], c[1], c[1], c[1], 0, 1, 0, 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(Q[1]^2 + (-2 + dim)*Q[2]^2) + 
    16*Int[13, {c[1], c[1], c[1], c[1], 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*Q[1]*
     Q[2]^2*(2*Q[1]^3 + 2*Q[1]*Q[2]^2 + Q[2]^3) + 
    16*Int[25, {c[1], c[1], c[1], c[1], 0, 1, 1, 0, 0}]*IP[p[2], p[3]]^2*
     Q[1]^2*Q[2]*(Q[1]^3 + 2*Q[1]^2*Q[2] + 2*Q[2]^3)|>, 
 <|"Cut" -> Int[25, {0, 0, 1, 1, 1, 0, 1, 0, 0}], 
  "Graph" -> {{-p[2]}, {-p[3]}, {-p[1]}, {-p[4]}, {l[5], p[2], l[7], l[3]}, 
    {p[4], -l[3], p[1], -l[4]}, {-l[5], p[3], -l[7], l[4]}}, 
  "InversePropagator" -> 32*Int[13, {c[1], c[1], 1, 1, 0, c[1], c[1], -2, 0}]*
     Q[1]^4*Q[2]^2 - 64*Int[13, {c[1], c[1], 1, 1, 0, c[1], c[1], -1, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    64*Int[13, {c[1], c[1], 1, 1, 1, c[1], c[1], -2, 0}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 + 64*Int[16, {c[1], c[1], 1, 1, 1, c[1], c[1], -2, 0}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    16*Int[25, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 + 16*Int[28, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 + 
    16*Int[43, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*IP[p[2], p[3]]*
     Q[1]^4*Q[2]^2 + 16*Int[46, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[2], p[3]]*Q[1]^4*Q[2]^2 - 
    128*Int[13, {c[1], c[1], 1, 1, 1, c[1], c[1], -1, 0}]*IP[p[2], p[3]]^2*
     Q[1]^4*Q[2]^2 - 128*Int[16, {c[1], c[1], 1, 1, 1, c[1], c[1], -1, 0}]*
     IP[p[2], p[3]]^2*Q[1]^4*Q[2]^2 + 
    64*Int[13, {c[1], c[1], 1, 1, 1, c[1], c[1], 0, 0}]*IP[p[2], p[3]]^3*
     Q[1]^4*Q[2]^2 + 64*Int[16, {c[1], c[1], 1, 1, 1, c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]^3*Q[1]^4*Q[2]^2 + 
    64*Int[13, {c[1], c[1], 1, 1, 1, c[1], c[1], 0, -2}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 + 64*Int[16, {c[1], c[1], 1, 1, 1, c[1], c[1], 0, -2}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 - 
    32*Int[25, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^4 - 16*Int[28, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[28, {0, 1, c[1], c[1], c[1], 1, c[1], -1, 0}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 - 16*Int[46, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]^2*Q[2]^4 + 
    64*Int[46, {0, 1, c[1], c[1], c[1], 1, c[1], -1, 0}]*IP[p[2], p[3]]*
     Q[1]^2*Q[2]^4 - 64*Int[28, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]^2*Q[2]^4 - 
    64*Int[46, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[2], p[3]]^2*
     Q[1]^2*Q[2]^4 + 4*Int[43, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]*
     (2*Q[1] - Q[2])*Q[2]^4 - 8*Int[25, {0, 1, c[1], c[1], c[1], -1, c[1], 0, 
       0}]*Q[1]*Q[2]^5 + 16*Int[26, {1, 1, c[1], c[1], c[1], -1, c[1], -1, 
       0}]*Q[1]*Q[2]^5 + 16*Int[26, {c[1], c[1], c[1], c[1], 1, -1, 1, -1, 
       0}]*Q[1]*Q[2]^5 + 8*Int[43, {0, 1, c[1], c[1], c[1], -1, c[1], 0, 0}]*
     Q[1]*Q[2]^5 + (4*Int[25, {-1, 1, c[1], c[1], c[1], -1, c[1], 0, 0}]*Q[1]*
      Q[2]^5)/IP[p[2], p[3]] + 
    ((-5 + 2*dim)*Int[25, {0, 0, c[1], c[1], c[1], -1, c[1], 0, 0}]*Q[1]*
      Q[2]^5)/IP[p[2], p[3]] + 
    (8*Int[25, {0, 1, c[1], c[1], c[1], -1, c[1], 0, -1}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] - (4*Int[43, {-1, 1, c[1], c[1], c[1], -1, c[1], 0, 0}]*
      Q[1]*Q[2]^5)/IP[p[2], p[3]] - 
    (8*Int[43, {0, 1, c[1], c[1], c[1], -1, c[1], 0, -1}]*Q[1]*Q[2]^5)/
     IP[p[2], p[3]] + 16*Int[13, {c[1], c[1], 1, 1, -1, c[1], c[1], 0, 0}]*
     IP[p[2], p[3]]*Q[1]*Q[2]^5 + 
    8*Int[26, {1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]*
     Q[2]^5 + 8*Int[26, {c[1], c[1], c[1], c[1], 1, 0, 1, 0, 0}]*
     IP[p[2], p[3]]^2*Q[1]*Q[2]^5 + 
    16*Int[43, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]*
     Q[2]^4*(-2*Q[1] + Q[2]) + 4*Int[25, {-1, 1, c[1], c[1], c[1], 0, c[1], 
       0, 0}]*Q[1]*Q[2]^4*(2*Q[1] + Q[2]) + 
    4*Int[25, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(Q[1]^2 + 8*Q[2]^2) + 
    4*Int[28, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[2], p[3]]*Q[1]^2*
     Q[2]^2*(Q[1]^2 + 8*Q[2]^2) + 
    8*Int[43, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*Q[1]*Q[2]^2*
     (Q[1]^3 - Q[2]^3) + 8*Int[25, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     Q[1]*Q[2]^2*(Q[1]^3 + Q[2]^3) + 
    16*Int[13, {c[1], c[1], 1, 1, 0, c[1], c[1], 0, 0}]*IP[p[2], p[3]]^2*Q[1]*
     Q[2]^2*(2*Q[1]^3 + 2*Q[1]*Q[2]^2 + Q[2]^3) + 
    Int[25, {0, 0, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]*Q[2]^2*
     (2*Q[1]^3 + 8*(-4 + dim)*Q[1]*Q[2]^2 + (-5 + 2*dim)*Q[2]^3)|>, 
 <|"Cut" -> Int[31, {0, 0, 1, 1, 1, 0, 1, 0, 0}], 
  "Graph" -> {{-p[2]}, {-p[4]}, {-p[1]}, {-p[3]}, {l[5], p[2], l[7], l[3]}, 
    {p[3], -l[3], p[1], -l[4]}, {-l[5], p[4], -l[7], l[4]}}, 
  "InversePropagator" -> 
   -16*Int[31, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^4*Q[2]^2 + 
    (-11 + 2*dim)*Int[31, {0, 0, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*
     Q[2]^3 + 16*Int[32, {1, 1, c[1], c[1], c[1], 0, c[1], -2, 0}]*Q[1]^3*
     Q[2]^3 + 16*Int[32, {c[1], c[1], c[1], c[1], 1, 0, 1, -2, 0}]*Q[1]^3*
     Q[2]^3 - 8*(-6 + dim)*Int[31, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[31, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[32, {1, 1, c[1], c[1], c[1], 1, c[1], -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    64*Int[32, {c[1], c[1], c[1], c[1], 1, 1, 1, -2, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    4*Int[34, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[34, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[61, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 - 
    16*Int[61, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^3 + 
    16*Int[7, {c[1], c[1], 1, 1, 0, c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[31, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[64, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^2*Q[1]^3*Q[2]^3 - 
    64*Int[7, {c[1], c[1], 1, 1, 1, c[1], c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])^3*Q[1]^3*Q[2]^3 - 
    16*Int[64, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^4 + 
    4*Int[31, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*Q[2]^2*
     (Q[1] + Q[2]) + 4*Int[31, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     Q[1]^3*Q[2]^2*(Q[1] + Q[2]) - 
    16*Int[31, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^3*Q[2]^2*(Q[1] + Q[2]) + 
    4*Int[61, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^2*Q[2]^3*
     (Q[1] + Q[2]) + 4*Int[61, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     Q[1]^2*Q[2]^3*(Q[1] + Q[2]) - 
    16*Int[64, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     (IP[p[1], p[2]] + IP[p[2], p[3]])*Q[1]^2*Q[2]^3*(Q[1] + Q[2])|>, 
 <|"Cut" -> Int[49, {0, 0, 1, 1, 1, 0, 1, 0, 0}], 
  "Graph" -> {{-p[3]}, {-p[4]}, {-p[1]}, {-p[2]}, {l[5], p[3], l[7], l[3]}, 
    {p[2], -l[3], p[1], -l[4]}, {-l[5], p[4], -l[7], l[4]}}, 
  "InversePropagator" -> 16*Int[49, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^4*Q[2]^2 + 
    4*Int[49, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*(Q[1] - Q[2])*
     Q[2]^2 + 4*Int[49, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*Q[1]^3*
     (Q[1] - Q[2])*Q[2]^2 + 16*Int[49, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 
       0}]*IP[p[1], p[2]]*Q[1]^3*(Q[1] - Q[2])*Q[2]^2 + 
    (11 - 2*dim)*Int[49, {0, 0, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^3*
     Q[2]^3 - 16*Int[50, {1, 1, c[1], c[1], c[1], 0, c[1], -2, 0}]*Q[1]^3*
     Q[2]^3 - 16*Int[50, {c[1], c[1], c[1], c[1], 1, 0, 1, -2, 0}]*Q[1]^3*
     Q[2]^3 - 8*(-6 + dim)*Int[49, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 + 
    16*Int[49, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*IP[p[1], p[2]]*Q[1]^3*
     Q[2]^3 - 64*Int[50, {1, 1, c[1], c[1], c[1], 1, c[1], -2, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    64*Int[50, {c[1], c[1], c[1], c[1], 1, 1, 1, -2, 0}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 4*Int[52, {0, 0, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[52, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 + 16*Int[67, {0, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*
     IP[p[1], p[2]]*Q[1]^3*Q[2]^3 - 
    16*Int[67, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*IP[p[1], p[2]]*
     Q[1]^3*Q[2]^3 - 16*Int[1, {c[1], c[1], 1, 1, 0, c[1], c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 + 
    64*Int[49, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[1], p[2]]^2*
     Q[1]^3*Q[2]^3 + 64*Int[70, {0, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*
     IP[p[1], p[2]]^2*Q[1]^3*Q[2]^3 - 
    64*Int[1, {c[1], c[1], 1, 1, 1, c[1], c[1], 0, 0}]*IP[p[1], p[2]]^3*
     Q[1]^3*Q[2]^3 + 16*Int[70, {0, 1, c[1], c[1], c[1], 1, c[1], 0, -1}]*
     IP[p[1], p[2]]*Q[1]^2*Q[2]^4 + 
    4*Int[67, {-1, 1, c[1], c[1], c[1], 0, c[1], 0, 0}]*Q[1]^2*Q[2]^3*
     (-Q[1] + Q[2]) + 4*Int[67, {0, 1, c[1], c[1], c[1], 0, c[1], 0, -1}]*
     Q[1]^2*Q[2]^3*(-Q[1] + Q[2]) + 
    16*Int[70, {-1, 1, c[1], c[1], c[1], 1, c[1], 0, 0}]*IP[p[1], p[2]]*
     Q[1]^2*Q[2]^3*(-Q[1] + Q[2])|>}


==> anc/StandardTopos_SSSS_1L.m <==
{<|"ID" -> 1, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, 
      {p[1], -l[1], l[2]}, {p[2], -l[2], l[3]}, {p[3], -l[3], l[4]}, 
      {p[4], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[1]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]])}|>, 
 <|"ID" -> 2, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, 
      {p[1], -l[1], l[2]}, {p[2], -l[2], l[3]}, {p[4], -l[3], l[4]}, 
      {p[3], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[1]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]]}|>, 
 <|"ID" -> 3, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[2]}, {-p[4]}, 
      {p[1], -l[1], l[2]}, {p[3], -l[2], l[3]}, {p[2], -l[3], l[4]}, 
      {p[4], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[1]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]])}|>, <|"ID" -> 4, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, 
      {p[1], -l[1], l[2]}, {p[3], -l[2], l[3]}, {p[4], -l[3], l[4]}, 
      {p[2], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[1]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[2]]}|>, 
 <|"ID" -> 5, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[2]}, {-p[3]}, 
      {p[1], -l[1], l[2]}, {p[4], -l[2], l[3]}, {p[2], -l[3], l[4]}, 
      {p[3], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[1]], 
    IP[l[1], l[1]] + 2*(IP[l[1], p[2]] + IP[l[1], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]]}|>, 
 <|"ID" -> 6, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[3]}, {-p[2]}, 
      {p[1], -l[1], l[2]}, {p[4], -l[2], l[3]}, {p[3], -l[3], l[4]}, 
      {p[2], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[1]], 
    IP[l[1], l[1]] + 2*(IP[l[1], p[2]] + IP[l[1], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]]}|>, 
 <|"ID" -> 7, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, 
      {p[2], -l[1], l[2]}, {p[1], -l[2], l[3]}, {p[3], -l[3], l[4]}, 
      {p[4], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[2]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]])}|>, 
 <|"ID" -> 8, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[4]}, {-p[3]}, 
      {p[2], -l[1], l[2]}, {p[1], -l[2], l[3]}, {p[4], -l[3], l[4]}, 
      {p[3], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[2]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]]}|>, 
 <|"ID" -> 9, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[1]}, {-p[4]}, 
      {p[2], -l[1], l[2]}, {p[3], -l[2], l[3]}, {p[1], -l[3], l[4]}, 
      {p[4], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[2]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]])}|>, 
 <|"ID" -> 10, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[4]}, 
      {-p[1]}, {p[2], -l[1], l[2]}, {p[3], -l[2], l[3]}, {p[4], -l[3], l[4]}, 
      {p[1], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[2]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]]}|>, 
 <|"ID" -> 11, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[1]}, 
      {-p[3]}, {p[2], -l[1], l[2]}, {p[4], -l[2], l[3]}, {p[1], -l[3], l[4]}, 
      {p[3], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[2]], 
    IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[3]] - IP[p[1], p[2]] - 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[3]]}|>, 
 <|"ID" -> 12, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, 
      {-p[1]}, {p[2], -l[1], l[2]}, {p[4], -l[2], l[3]}, {p[3], -l[3], l[4]}, 
      {p[1], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[2]], 
    IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[3]] - IP[p[1], p[2]] - 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[1]]}|>, 
 <|"ID" -> 13, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, 
      {-p[4]}, {p[3], -l[1], l[2]}, {p[1], -l[2], l[3]}, {p[2], -l[3], l[4]}, 
      {p[4], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[3]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]])}|>, <|"ID" -> 14, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[4]}, {-p[2]}, 
      {p[3], -l[1], l[2]}, {p[1], -l[2], l[3]}, {p[4], -l[3], l[4]}, 
      {p[2], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[3]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[2]]}|>, 
 <|"ID" -> 15, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[1]}, 
      {-p[4]}, {p[3], -l[1], l[2]}, {p[2], -l[2], l[3]}, {p[1], -l[3], l[4]}, 
      {p[4], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[3]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]])}|>, 
 <|"ID" -> 16, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[4]}, 
      {-p[1]}, {p[3], -l[1], l[2]}, {p[2], -l[2], l[3]}, {p[4], -l[3], l[4]}, 
      {p[1], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[3]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]]}|>, 
 <|"ID" -> 17, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[1]}, 
      {-p[2]}, {p[3], -l[1], l[2]}, {p[4], -l[2], l[3]}, {p[1], -l[3], l[4]}, 
      {p[2], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[3]], 
    IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]]}|>, 
 <|"ID" -> 18, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, 
      {-p[1]}, {p[3], -l[1], l[2]}, {p[4], -l[2], l[3]}, {p[2], -l[3], l[4]}, 
      {p[1], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] - 2*IP[l[1], p[3]], 
    IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]]}|>, 
 <|"ID" -> 19, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[2]}, 
      {-p[3]}, {p[4], -l[1], l[2]}, {p[1], -l[2], l[3]}, {p[2], -l[3], l[4]}, 
      {p[3], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[1]] + 2*(IP[l[1], p[2]] + IP[l[1], p[3]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[3]]}|>, 
 <|"ID" -> 20, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[3]}, 
      {-p[2]}, {p[4], -l[1], l[2]}, {p[1], -l[2], l[3]}, {p[3], -l[3], l[4]}, 
      {p[2], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[1]] + 2*(IP[l[1], p[2]] + IP[l[1], p[3]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[2]]}|>, 
 <|"ID" -> 21, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, 
      {-p[3]}, {p[4], -l[1], l[2]}, {p[2], -l[2], l[3]}, {p[1], -l[3], l[4]}, 
      {p[3], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[3]] - 
       IP[p[1], p[2]] - IP[p[2], p[3]]), IP[l[1], l[1]] + 
     2*IP[l[1], p[3]]}|>, <|"ID" -> 22, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[3]}, {-p[1]}, 
      {p[4], -l[1], l[2]}, {p[2], -l[2], l[3]}, {p[3], -l[3], l[4]}, 
      {p[1], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[3]] - 
       IP[p[1], p[2]] - IP[p[2], p[3]]), IP[l[1], l[1]] + 
     2*IP[l[1], p[1]]}|>, <|"ID" -> 23, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, {-p[2]}, 
      {p[4], -l[1], l[2]}, {p[3], -l[2], l[3]}, {p[1], -l[3], l[4]}, 
      {p[2], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[p[1], p[2]]), IP[l[1], l[1]] + 2*IP[l[1], p[2]]}|>, 
 <|"ID" -> 24, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[2]}, 
      {-p[1]}, {p[4], -l[1], l[2]}, {p[3], -l[2], l[3]}, {p[2], -l[3], l[4]}, 
      {p[1], -l[4], l[1]}}|>, "Propagators" -> 
   {IP[l[1], l[1]], IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[1]] + 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[p[1], p[2]]), IP[l[1], l[1]] + 2*IP[l[1], p[1]]}|>}


==> anc/StandardTopos_SSSS_2L.m <==
{<|"ID" -> 1, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[3], l[3]] + 
     2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[l[3], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[3]], 
    IP[l[3], p[1]]}|>, <|"ID" -> 2, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, 
      {p[1], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[4]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]], IP[l[2], l[2]] + 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[3]] - 
     2*IP[p[1], p[2]] - 2*IP[p[2], p[3]], IP[l[1], l[1]] + 2*IP[l[1], p[1]], 
    IP[l[1], l[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 3, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[3]}, {-p[4]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[2], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[2], l[2]] - 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[2], l[2]] - 
     2*(IP[l[2], p[2]] + IP[l[2], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], p[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 4, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[3], l[3]] - 2*IP[l[3], p[3]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], IP[l[3], p[1]]}|>, 
 <|"ID" -> 5, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, 
      {p[1], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[3]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]], IP[l[2], l[2]] + 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[1], l[2]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]}|>, 
 <|"ID" -> 6, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[2]}, {-p[4]}, {-p[3]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[2], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[2], l[2]] - 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], p[2]], -IP[l[1], p[1]] - IP[l[1], p[2]] - 
     IP[l[1], p[3]]}|>, <|"ID" -> 7, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[2]}, {-p[4]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[3]] - 
       IP[p[1], p[2]] - IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[1]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[l[3], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[2]], 
    IP[l[3], p[1]]}|>, <|"ID" -> 8, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[2]}, {-p[4]}, 
      {p[1], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[4]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]], IP[l[2], l[2]] + 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[1], l[2]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 9, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[2]}, {-p[4]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[3], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[2], l[2]] - 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[2], l[2]] - 
     2*(IP[l[2], p[2]] + IP[l[2], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], p[3]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 10, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, 
      {-p[2]}, {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[3]] - 
       IP[p[1], p[2]] - IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[1]], 
    IP[l[3], l[3]] - 2*IP[l[3], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[3], p[1]]}|>, <|"ID" -> 11, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, {-p[2]}, 
      {p[1], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[2]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]], IP[l[2], l[2]] + 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[1], l[2]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]}|>, 
 <|"ID" -> 12, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[3]}, {-p[4]}, 
      {-p[2]}, {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[3], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[2], l[2]] - 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], p[3]], -IP[l[1], p[1]] - IP[l[1], p[2]] - 
     IP[l[1], p[3]]}|>, <|"ID" -> 13, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[2]}, {-p[3]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[2]] + IP[l[3], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[3], l[3]] - 2*IP[l[3], p[3]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[2]], 
    IP[l[3], p[1]]}|>, <|"ID" -> 14, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[2]}, {-p[3]}, 
      {p[1], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[3]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 
     2*IP[l[1], p[1]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[1], l[2]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 15, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[2]}, 
      {-p[3]}, {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[4], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[1], p[2]]}|>, <|"ID" -> 16, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[3]}, {-p[2]}, 
      {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[2]] + IP[l[3], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[3], l[3]] - 2*IP[l[3], p[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[3]], 
    IP[l[3], p[1]]}|>, <|"ID" -> 17, 
  "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[3]}, {-p[2]}, 
      {p[1], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[2]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 
     2*IP[l[1], p[1]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[3]] - 
     2*IP[p[1], p[2]] - 2*IP[p[2], p[3]], IP[l[1], l[1]] + 2*IP[l[1], p[1]], 
    IP[l[1], l[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 18, "Graph" -> <|"Necklace" -> {{-p[1]}, {-p[4]}, {-p[3]}, 
      {-p[2]}, {p[1], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[4], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[1]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[1], p[3]]}|>, <|"ID" -> 19, 
  "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, 
      {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[3], l[3]] + 
     2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[l[3], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[3]], 
    IP[l[3], p[2]]}|>, <|"ID" -> 20, 
  "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, {-p[4]}, 
      {p[2], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[4]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]], IP[l[2], l[2]] + 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]] - 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[1], l[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 21, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[3]}, 
      {-p[4]}, {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[1], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[2], l[2]] - 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[2], l[2]] - 
     2*(IP[l[2], p[1]] + IP[l[2], p[3]] + IP[p[1], p[2]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], p[1]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 22, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[4]}, 
      {-p[3]}, {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[3], l[3]] - 2*IP[l[3], p[3]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], IP[l[3], p[2]]}|>, 
 <|"ID" -> 23, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[4]}, 
      {-p[3]}, {p[2], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[3]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]], IP[l[2], l[2]] + 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] + 2*IP[l[2], p[1]] + 2*IP[l[2], p[3]] - 
     2*IP[p[1], p[2]] - 2*IP[p[2], p[3]], IP[l[1], l[1]] + 2*IP[l[1], p[2]], 
    IP[l[1], l[2]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]}|>, 
 <|"ID" -> 24, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[1]}, {-p[4]}, 
      {-p[3]}, {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[1], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[2], l[2]] - 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[2]] + IP[l[2], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], p[1]], -IP[l[1], p[1]] - IP[l[1], p[2]] - 
     IP[l[1], p[3]]}|>, <|"ID" -> 25, 
  "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[1]}, {-p[4]}, 
      {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] + IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[2]] + IP[l[3], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[3], l[3]] + 
     2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[l[3], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[1]], 
    IP[l[3], p[2]]}|>, <|"ID" -> 28, 
  "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[4]}, {-p[1]}, 
      {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] + IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[2]] + IP[l[3], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[3], l[3]] - 2*IP[l[3], p[1]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], IP[l[3], p[2]]}|>, 
 <|"ID" -> 31, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[1]}, 
      {-p[3]}, {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[3]] + 
       IP[p[1], p[2]] + IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[2]], 
    IP[l[3], l[3]] - 2*IP[l[3], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[1]], IP[l[3], p[2]]}|>, 
 <|"ID" -> 34, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, 
      {-p[1]}, {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[3]] + 
       IP[p[1], p[2]] + IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[2]], 
    IP[l[3], l[3]] - 2*IP[l[3], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[3]], IP[l[3], p[2]]}|>, 
 <|"ID" -> 37, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, 
      {-p[4]}, {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[3]] - 
       IP[p[1], p[2]] - IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[l[3], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[2]], 
    IP[l[3], p[3]]}|>, <|"ID" -> 40, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[4]}, {-p[2]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] + 2*(IP[l[3], p[1]] + IP[l[3], p[3]] - 
       IP[p[1], p[2]] - IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], p[3]], 
    IP[l[3], l[3]] - 2*IP[l[3], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[3], p[3]]}|>, <|"ID" -> 43, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] + IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[2]] + IP[l[3], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[3], l[3]] + 
     2*(IP[l[3], p[1]] + IP[l[3], p[2]] + IP[l[3], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[1]], 
    IP[l[3], p[3]]}|>, <|"ID" -> 46, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[4]}, {-p[1]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] + 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] + IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] + 2*(IP[l[3], p[2]] + IP[l[3], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[3], l[3]] - 2*IP[l[3], p[1]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], IP[l[3], p[3]]}|>, 
 <|"ID" -> 49, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[1]}, 
      {-p[2]}, {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[3], l[3]] - 2*IP[l[3], p[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[1]], 
    IP[l[3], p[3]]}|>, <|"ID" -> 52, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, {-p[1]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[3], l[3]] - 2*IP[l[3], p[1]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[3]] + IP[l[3], l[3]], IP[l[1], p[2]], 
    IP[l[3], p[3]]}|>, <|"ID" -> 55, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[2]}, {-p[3]}, 
      {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[2]] + IP[l[3], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[3], l[3]] - 2*IP[l[3], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[2]], -IP[l[3], p[1]] - IP[l[3], p[2]] - 
     IP[l[3], p[3]]}|>, <|"ID" -> 58, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[3]}, {-p[2]}, 
      {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[2]] + IP[l[1], p[3]] - IP[p[2], p[3]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[2]] + IP[l[3], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[3], l[3]] - 2*IP[l[3], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[3]], -IP[l[3], p[1]] - IP[l[3], p[2]] - 
     IP[l[3], p[3]]}|>, <|"ID" -> 61, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, {-p[3]}, 
      {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[3]] + 
       IP[p[1], p[2]] + IP[p[2], p[3]]), IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[3], l[3]] - 2*IP[l[3], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[1]], -IP[l[3], p[1]] - IP[l[3], p[2]] - 
     IP[l[3], p[3]]}|>, <|"ID" -> 64, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[3]}, {-p[1]}, 
      {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[3]] + IP[p[1], p[2]] + IP[p[2], p[3]]), 
    IP[l[3], l[3]], IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[3]] + 
       IP[p[1], p[2]] + IP[p[2], p[3]]), IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[3], l[3]] - 2*IP[l[3], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[3]], -IP[l[3], p[1]] - IP[l[3], p[2]] - 
     IP[l[3], p[3]]}|>, <|"ID" -> 67, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, {-p[2]}, 
      {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[3], l[3]] - 2*IP[l[3], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[1]], -IP[l[3], p[1]] - IP[l[3], p[2]] - 
     IP[l[3], p[3]]}|>, <|"ID" -> 70, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[2]}, {-p[1]}, 
      {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] - IP[p[1], p[2]]), IP[l[3], l[3]], 
    IP[l[3], l[3]] - 2*(IP[l[3], p[1]] + IP[l[3], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[3], l[3]] - 2*IP[l[3], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[3]] + 
     IP[l[3], l[3]], IP[l[1], p[2]], -IP[l[3], p[1]] - IP[l[3], p[2]] - 
     IP[l[3], p[3]]}|>, <|"ID" -> 26, 
  "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[1]}, {-p[4]}, 
      {p[2], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[4]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]], IP[l[2], l[2]] + 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[1], l[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 29, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[4]}, 
      {-p[1]}, {p[2], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[1]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]], IP[l[2], l[2]] + 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] + 2*IP[l[2], p[1]] + 2*IP[l[2], p[3]] - 
     2*IP[p[1], p[2]] - 2*IP[p[2], p[3]], IP[l[1], l[1]] + 2*IP[l[1], p[2]], 
    IP[l[1], l[2]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]}|>, 
 <|"ID" -> 32, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[1]}, 
      {-p[3]}, {p[2], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[3]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 
     2*IP[l[1], p[2]] + IP[l[2], l[2]] - 2*IP[l[2], p[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[1], l[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 35, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, 
      {-p[1]}, {p[2], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[1]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 
     2*IP[l[1], p[2]] + IP[l[2], l[2]] - 2*IP[l[2], p[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]] - 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[1], l[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 38, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, 
      {-p[4]}, {p[3], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[4]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[3]], IP[l[2], l[2]] + 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]] - 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[1], l[2]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 41, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[4]}, 
      {-p[2]}, {p[3], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[2]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[3]], IP[l[2], l[2]] + 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] + 2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[1], l[2]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]}|>, 
 <|"ID" -> 44, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[1]}, 
      {-p[4]}, {p[3], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[4]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[3]], IP[l[2], l[2]] + 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[3]] - 
     2*IP[p[1], p[2]] - 2*IP[p[2], p[3]], IP[l[1], l[1]] + 2*IP[l[1], p[3]], 
    IP[l[1], l[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 47, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[4]}, 
      {-p[1]}, {p[3], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[1]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[3]], IP[l[2], l[2]] + 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] + 
     IP[l[2], l[2]] + 2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[1], l[2]], 
    -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]]}|>, 
 <|"ID" -> 50, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[1]}, 
      {-p[2]}, {p[3], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[2]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[3]] - 
     2*IP[p[1], p[2]] - 2*IP[p[2], p[3]], IP[l[1], l[1]] + 2*IP[l[1], p[3]], 
    IP[l[1], l[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 53, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, 
      {-p[1]}, {p[3], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[1]}, 
      {p[4], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[1]] + 2*IP[l[1], p[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[2]] - 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[1], l[2]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 56, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[2]}, 
      {-p[3]}, {p[4], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[3]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[1]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[3]] - 2*IP[p[1], p[2]] - 
     2*IP[p[2], p[3]], IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[2]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 59, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[3]}, 
      {-p[2]}, {p[4], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[2]}, 
      {p[1], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[1]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[1], l[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 62, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, 
      {-p[3]}, {p[4], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[3]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]] + 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[1], l[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 65, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[3]}, 
      {-p[1]}, {p[4], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[1]}, 
      {p[2], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[p[1], p[2]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[1], l[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 68, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, 
      {-p[2]}, {p[4], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[2]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]] + 2*IP[l[2], p[3]] + 2*IP[p[2], p[3]], 
    IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[1], l[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 71, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[2]}, 
      {-p[1]}, {p[4], l[1], l[7]}, {-l[1], l[5], l[3]}, {-l[3], l[6], p[1]}, 
      {p[3], l[2], -l[5]}, {-l[2], -l[7], l[4]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 
     2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[2]] + 2*IP[l[2], p[3]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[1], l[1]] - 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[1]] - 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[1]] + 2*IP[l[2], p[3]] - 2*IP[p[1], p[2]] - 
     2*IP[p[2], p[3]], IP[l[1], l[1]] - 2*(IP[l[1], p[1]] + IP[l[1], p[2]] + 
       IP[l[1], p[3]]), IP[l[1], l[2]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 27, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[1]}, 
      {-p[4]}, {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[3], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[2], l[2]] - 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[2], l[2]] - 
     2*(IP[l[2], p[1]] + IP[l[2], p[3]] + IP[p[1], p[2]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], p[3]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 30, "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[3]}, {-p[4]}, 
      {-p[1]}, {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[3], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[2], l[2]] - 2*IP[l[2], p[3]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], IP[l[1], p[3]], -IP[l[1], p[1]] - IP[l[1], p[2]] - 
     IP[l[1], p[3]]}|>, <|"ID" -> 33, 
  "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[1]}, {-p[3]}, 
      {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[4], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[2]] + IP[l[2], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[1], p[1]]}|>, <|"ID" -> 36, 
  "Graph" -> <|"Necklace" -> {{-p[2]}, {-p[4]}, {-p[3]}, {-p[1]}, 
      {p[2], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[4], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[2]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[2]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[2]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[2]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[1], p[3]]}|>, <|"ID" -> 39, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[2]}, {-p[4]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[1], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[2], l[2]] - 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[2], l[2]] - 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], p[1]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 42, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[1]}, {-p[4]}, 
      {-p[2]}, {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[1], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[2], l[2]] - 2*IP[l[2], p[1]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[2]] + IP[l[2], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], p[1]], -IP[l[1], p[1]] - IP[l[1], p[2]] - 
     IP[l[1], p[3]]}|>, <|"ID" -> 45, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[1]}, {-p[4]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[4]}, 
      {p[2], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[2], l[2]] - 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[2], l[2]] - 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], p[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 48, "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[2]}, {-p[4]}, 
      {-p[1]}, {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[2], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[4]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[2], l[2]] - 2*IP[l[2], p[2]], 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], IP[l[1], p[2]], -IP[l[1], p[1]] - IP[l[1], p[2]] - 
     IP[l[1], p[3]]}|>, <|"ID" -> 51, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[1]}, {-p[2]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[4], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[2]] + IP[l[2], p[3]] + IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[1], p[1]]}|>, <|"ID" -> 54, 
  "Graph" -> <|"Necklace" -> {{-p[3]}, {-p[4]}, {-p[2]}, {-p[1]}, 
      {p[3], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[4], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] + 2*IP[l[2], p[3]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], p[3]], IP[l[2], l[2]] + 
     2*(IP[l[2], p[1]] + IP[l[2], p[3]] - IP[p[1], p[2]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] + 2*IP[l[1], p[3]] + IP[l[2], l[2]] + 
     2*IP[l[2], p[3]], -IP[l[1], p[1]] - IP[l[1], p[2]] - IP[l[1], p[3]], 
    IP[l[1], p[2]]}|>, <|"ID" -> 57, 
  "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[2]}, {-p[3]}, 
      {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[1], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[2], l[2]] - 2*IP[l[2], p[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] - 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], p[1]], IP[l[1], p[2]]}|>, 
 <|"ID" -> 60, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[1]}, {-p[3]}, 
      {-p[2]}, {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[1], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[2], l[2]] - 2*IP[l[2], p[1]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[3]] + IP[p[1], p[2]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], 
    IP[l[1], p[1]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 63, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[1]}, 
      {-p[3]}, {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[3]}, 
      {p[2], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[2], l[2]] - 2*IP[l[2], p[2]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] - IP[p[1], p[2]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] - 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], p[2]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 66, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[2]}, {-p[3]}, 
      {-p[1]}, {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[2], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[3]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[2], l[2]] - 2*IP[l[2], p[2]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[2], l[2]] - 2*(IP[l[2], p[2]] + IP[l[2], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] - 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], p[2]], IP[l[1], p[3]]}|>, 
 <|"ID" -> 69, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[1]}, 
      {-p[2]}, {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[2]}, 
      {p[3], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[1]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[2], l[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[3]] + IP[p[1], p[2]] + 
       IP[p[2], p[3]]), IP[l[1], l[1]] + 2*IP[l[1], l[2]] - 
     2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] - 2*IP[l[1], p[3]] + 
     IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], 
    IP[l[1], p[3]], IP[l[1], p[1]]}|>, 
 <|"ID" -> 72, "Graph" -> <|"Necklace" -> {{-p[4]}, {-p[3]}, {-p[2]}, 
      {-p[1]}, {p[4], l[1], l[5]}, {-l[1], l[7], l[3]}, {-l[3], l[6], p[1]}, 
      {p[3], l[4], -l[2]}, {-l[5], -l[7], l[2]}, {-l[4], -l[6], p[2]}}|>, 
  "Propagators" -> {IP[l[1], l[1]], IP[l[2], l[2]], 
    IP[l[2], l[2]] - 2*(IP[l[2], p[1]] + IP[l[2], p[2]] + IP[l[2], p[3]]), 
    IP[l[2], l[2]] - 2*IP[l[2], p[3]], IP[l[1], l[1]] - 
     2*(IP[l[1], p[1]] + IP[l[1], p[2]] + IP[l[1], p[3]]), 
    IP[l[2], l[2]] - 2*(IP[l[2], p[2]] + IP[l[2], p[3]] - IP[p[2], p[3]]), 
    IP[l[1], l[1]] + 2*IP[l[1], l[2]] - 2*IP[l[1], p[1]] - 2*IP[l[1], p[2]] - 
     2*IP[l[1], p[3]] + IP[l[2], l[2]] - 2*IP[l[2], p[1]] - 
     2*IP[l[2], p[2]] - 2*IP[l[2], p[3]], IP[l[1], p[3]], IP[l[1], p[2]]}|>}

